All planar two-loop amplitudes in maximally supersymmetric Yang-Mills theory

We calculate the general planar dual-conformally invariant double-pentagon and pentabox integrals in four dimensions. Concretely, we derive one-fold integral representations for these elliptic integrals over polylogarithms of weight three. These integral representations allow us to determine the respective symbols using consistency conditions alone. Together with the previously calculated double-box integral, these integrals suffice to express all two-loop planar scattering amplitudes in maximally supersymmetric Yang-Mills theory in four dimensions -- which we thus calculate for any number of particles and any helicity configuration!

==> anc/DoublePentagonReduction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195445,       5163]
NotebookOptionsPosition[    188887,       5052]
NotebookOutlinePosition[    189303,       5068]
CellTagsIndexPosition[    189260,       5065]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**"}], "**"}], "*******)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "Ancillary", " ", "file", " ", "to", " ", 
    "\"\<All planar two-loop amplitudes in maximally          \>"}], "*)"}], 
  "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"supersymmetric", " ", "Yang"}], "-", 
    RowBox[{
    "Mills", " ", "theory", 
     "\"\< by Anne Spiering, Matthias Wilhelm    \>"}]}], "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"and", " ", "Chi", " ", "Zhang"}], ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2406.15549", "."}]}]}], 
   "                                        ", "*)"}], "           ", "\n", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "This", " ", "file", " ", "demonstrates", " ", "the", " ", "integral", 
     " ", "reduction", " ", "for", " ", "the", " ", "double"}], "-", 
    "pentagon"}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"integral", " ", "as", " ", "shown", " ", "in", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "18", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}], "                              ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**"}], "**"}], "*******)"}]}]], "Input",
 CellChangeTimes->{{3.93125353612877*^9, 3.931253570345817*^9}, {
  3.931255024771255*^9, 3.9312550251732492`*^9}, {3.935555764530096*^9, 
  3.935555785158787*^9}},ExpressionUUID->"8d466f8d-8d66-4afa-8593-\
61285dd39dd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Numerical", " ", "evaluation", " ", "of", " ", "momentum", " ", 
    "twistors"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"kinematics16pt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "2", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "4", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "5", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"9", ",", "10"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "6", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"11", ",", "12"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "7", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "8", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "9", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"17", ",", "18"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "10", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20"}], "}"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "n_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zs", "=", 
       RowBox[{"Nest", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "mat", "}"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hatted", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"mat", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}], 
                    ",", "1"}], "]"}], "&"}], ")"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Length", "[", "mat", "]"}]}], "]"}]}], ",", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{"PadRight", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "mat", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}]}], "]"}]}], ",", 
               RowBox[{"newRow", "=", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "10"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"newRow", " ", "hatted"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "8"}], ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", 
      RowBox[{"Zs", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Zs", "\[LeftDoubleBracket]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "Zs", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"5", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pMatrix", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Det", "[", 
            RowBox[{"Zs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "i", "]"}], "/.", "kinematics16pt"}], ",", 
               "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "[", "4", "]"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], ";"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neabp", "[", "exp_", "]"}], ":=", 
     RowBox[{"exp", "//.", "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Det", "[", 
        RowBox[{"Zs", "\[LeftDoubleBracket]", 
         RowBox[{"{", "x", "}"}], "\[RightDoubleBracket]"}], "]"}]}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "20", "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Some", " ", "basic", " ", "defintions", " ", "and", " ", "functions"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"utoP", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"6", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "5", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"7", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"6", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "6", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "7", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "8", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "9", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "7"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "10", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "8"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "7"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "11", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "12", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "13", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "14", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "8"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "15", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "16", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "17", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "8"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "18", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "7"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "19", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "8"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "7"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "20", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "8"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"6", ",", "7"}], "]"}]}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"5", ",", "7"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"6", ",", "8"}], "]"}]}]]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"expandlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"log", "[", 
         RowBox[{"x_", " ", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "+", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         RowBox[{"x_", "/", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "-", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         FractionBox["1", "x_"], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"log", "[", "x", "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"collectlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "+", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         RowBox[{"x", " ", "y"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "-", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         FractionBox["x", "y"], "]"}]}], ",", 
       RowBox[{
        RowBox[{"a_Integer", " ", 
         RowBox[{"log", "[", "x_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         SuperscriptBox["x", "a"], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numer", "[", "exp_", "]"}], ":=", 
     RowBox[{"neabp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"exp", "/.", "utoP"}], "/.", "gtoGram"}], "/.", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"P", "[", "i", "]"}], ",", 
             RowBox[{"P", "[", "j", "]"}]}], "]"}]}]}], "//.", 
         "kinematics16pt"}], "/.", 
        RowBox[{
         RowBox[{"del", "[", "x_", "]"}], ":>", 
         RowBox[{"Det", "[", 
          RowBox[{"pMatrix", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"dot", "[", "x__", "]"}], ":>", 
        RowBox[{"ab", "@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"i_", ",", "i_"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tobasisrule", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"exp", "/.", 
         RowBox[{"_P", "\[Rule]", "1"}]}], ")"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"u", "[", "i", "]"}], ",", 
           RowBox[{"a", "[", "i", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"(", 
       RowBox[{"First", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", "exp", "]"}], "-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", "i", "]"}], 
                   RowBox[{"Log", "[", 
                    RowBox[{"u", "[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "20"}], "}"}]}], "]"}]}], "/.", "utoP"}],
               "//", "PowerExpand"}], ",", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"P", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"i", "+", "1"}], ",", "8"}], "}"}]}], "]"}], 
              "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Array", "[", 
           RowBox[{"a", ",", "20"}], "]"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ddP", "[", 
      RowBox[{"exp_", ",", "Pij_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"log", "[", 
             RowBox[{"u", "[", "a", "]"}], "]"}], "/.", "utoP"}], "//.", 
           "expandlog"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"log", "[", "Pij", "]"}]}], "]"}], ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", "a", "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"u", "[", "a", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "20"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"convertTou", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tobasisrule", "/@", 
        RowBox[{"Expand", "[", 
         RowBox[{"exp", "+", "54100"}], "]"}]}], ")"}], "-", "54100"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"gtoGram", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "B"}], "}"}]}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"g", "[", "A_", "]"}], ":>", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "A"}], "}"}]}], "]"}], "]"}]}]}], "}"}]}], 
    ";"}], "\n"}]}]], "Code",
 CellChangeTimes->{{3.8865770856289673`*^9, 3.886577125274151*^9}, {
   3.889857772500691*^9, 3.889857772752123*^9}, {3.893860509363187*^9, 
   3.893860535904891*^9}, {3.9012505436182203`*^9, 3.9012505458054*^9}, {
   3.902648794473177*^9, 3.9026487979948177`*^9}, 3.905612047988882*^9, {
   3.908443195594943*^9, 3.908443228958336*^9}, {3.9312436375539303`*^9, 
   3.9312436651518097`*^9}, {3.931858644970666*^9, 
   3.931858645636508*^9}},ExpressionUUID->"2333f8f1-5c8d-4d45-b039-\
707ff2f79d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Polynomials", " ", "obtianed", " ", "from", " ", "the", " ", "normalized",
     " ", "Gram", " ", "determinant"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
   RowBox[{"<<", "GramPolynomials"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"g7", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"g7", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"g7", "[", 
      RowBox[{"i_", ",", "i_"}], "]"}], ":=", 
     RowBox[{"g7", "[", "i", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"g6", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"g6", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gg6", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k_", ",", "l_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"gg6", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "l"}], "}"}]}], "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "==", "j"}], "||", 
         RowBox[{"k", "==", "l"}]}], ",", "0", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"list1", "=", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "8", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"list2", "=", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "8", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "l"}], "}"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"convertTou", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"list1", ",", "list2"}], "]"}], "/.", "gtoGram"}], 
             RowBox[{
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{
                  RowBox[{"list1", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], ",", 
                  RowBox[{"list1", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "3"}], "}"}]}], "]"}], 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{
                  RowBox[{"list2", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], ",", 
                  RowBox[{"list2", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}]], "]"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"u", "[", "3", "]"}], ":>", "x"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nfactor", "[", 
     RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"clist1", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", "list1"}], "]"}]}], ",", 
        RowBox[{"clist2", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", "list2"}], "]"}]}]}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "list1", "]"}], "==", "2"}], ",", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"clist1", "[", 
              RowBox[{"[", "a", "]"}], "]"}], ",", 
             RowBox[{"clist1", "[", 
              RowBox[{"[", 
               RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{
             RowBox[{"clist2", "[", 
              RowBox[{"[", "a", "]"}], "]"}], ",", 
             RowBox[{"clist2", "[", 
              RowBox[{"[", 
               RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"list1", "==", "list2"}], ",", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"clist1", "[", 
             RowBox[{"[", "a", "]"}], "]"}], ",", 
            RowBox[{"clist1", "[", 
             RowBox[{"[", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"a", "+", "4"}], ",", "7", ",", "1"}], "]"}], "]"}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "7"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", "True", ",", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          SuperscriptBox[
           RowBox[{"nfactor", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"list1", ",", "list2"}], "]"}], ",", 
             RowBox[{"Union", "[", 
              RowBox[{"list1", ",", "list2"}], "]"}]}], "]"}], 
           RowBox[{"1", "/", "2"}]], "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"1", ",", "5"}], "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"2", ",", "6"}], "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"3", ",", "7"}], "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\n", "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Some", " ", "polynomials", " ", "obtained", " ", "from", " ", "the", 
      " ", "normalized", " ", "Gram", " ", "determinat"}], ",", " ", 
     RowBox[{"octagonP2", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"det", " ", "Oct"}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          SubscriptBox["u", "3"]}], ")"}], "2"]}]}], ",", " ", 
     RowBox[{"heptagonQ2", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"det", " ", "Hep"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SubscriptBox["u", "3"]}], ")"}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"octagonP2", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
         RowBox[{"g", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "5"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"2", ",", "6"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"3", ",", "7"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"u", "[", "3", "]"}], "4"]}]], 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"l", "+", "r"}]], 
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "l"}], "}"}],
                 ",", 
                RowBox[{"{", "r", "}"}]}], "]"}]}], "]"}], 
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "r"}], "}"}],
                 ",", 
                RowBox[{"{", "l", "}"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "5", ",", "8"}], "}"}]}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"g", "[", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "5"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"2", ",", "6"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"3", ",", "7"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"u", "[", "3", "]"}], "3"]}]], "x"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"g", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "]"}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "8"}], "]"}], 
          RowBox[{"u", "[", "3", "]"}]}]], ")"}], "2"]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"heptagonQ2", "[", 
      RowBox[{"j_", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"heptagonQ2", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "/;", 
      RowBox[{"j", ">", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"heptagonQ2", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j", "<", "5"}], ",", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nfactor", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "j", "}"}]}], "]"}], 
          RowBox[{"u", "[", "3", "]"}]}], ")"}], 
        RowBox[{"-", "1"}]], 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"list1", "=", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ",", 
           RowBox[{"list2", "=", 
            RowBox[{"{", 
             RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}]}], "}"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{"list1", ",", 
               RowBox[{"{", "i", "}"}]}], "]"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{"list1", ",", 
               RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], 
           RowBox[{"g", "[", "list2", "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "/", 
              RowBox[{"u", "[", "3", "]"}]}], ")"}], "2"]}], 
          "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"r1", "+", "r2"}]], 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{"list2", ",", 
                    RowBox[{"{", "r1", "}"}]}], "]"}], ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{"list2", ",", 
                    RowBox[{"{", "r2", "}"}]}], "]"}]}], "]"}], 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"list1", " ", "\[Union]", " ", 
                    RowBox[{"{", "r1", "}"}]}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"list1", " ", "\[Union]", " ", 
                    RowBox[{"{", "r2", "}"}]}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"r1", ",", "list2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"r2", ",", "list2"}], "}"}]}], "]"}], "-", 
             RowBox[{"3", 
              RowBox[{"g", "[", "list2", "]"}], 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"Complement", "[", 
                 RowBox[{"list1", ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}], ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"list1", ",", 
                  RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"x", "/", 
             RowBox[{"u", "[", "3", "]"}]}], ")"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"r1", "+", "r2"}]], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"list2", ",", 
                 RowBox[{"{", "r1", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{"list1", ",", 
                 RowBox[{"{", "i", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"list2", ",", 
                 RowBox[{"{", "r2", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{"list1", ",", 
                 RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r1", ",", "list2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"r2", ",", "list2"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"i", "<", "5"}], "&&", 
       RowBox[{"j", ">", "4"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nfactor", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "j", "}"}]}], "]"}], 
          RowBox[{"u", "[", "3", "]"}]}], ")"}], 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "l", "+", "r"}]], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", "l", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", "i", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", "r", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"l", ",", "r"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "5", ",", "8"}], "}"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "/", 
             RowBox[{"u", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"l", "+", "r"}]], 
               RowBox[{"g", "[", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                   RowBox[{"{", "l", "}"}]}], "]"}], ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                   RowBox[{"{", "r", "}"}]}], "]"}]}], "]"}], 
               RowBox[{"g", "[", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "r"}], 
                    "}"}], ",", 
                   RowBox[{"{", "i", "}"}]}], "]"}], ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "l"}], 
                    "}"}], ",", 
                   RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "5", ",", "8"}], "}"}]}], "]"}], "+", 
            RowBox[{"3", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "]"}], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", "i", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"x", "/", 
            RowBox[{"u", "[", "3", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}], ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
              RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"i", ">", "4"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nfactor", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "j", "}"}]}], "]"}], 
          RowBox[{"u", "[", "3", "]"}]}], ")"}], 
        RowBox[{"-", "1"}]], 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"list1", "=", 
            RowBox[{"{", 
             RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], ",", 
           RowBox[{"list2", "=", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], "}"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{"list1", ",", 
               RowBox[{"{", "i", "}"}]}], "]"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{"list1", ",", 
               RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], 
           RowBox[{"g", "[", "list2", "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "/", 
              RowBox[{"u", "[", "3", "]"}]}], ")"}], "2"]}], 
          "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"r1", "+", "r2"}]], 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{"list2", ",", 
                    RowBox[{"{", "r1", "}"}]}], "]"}], ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{"list2", ",", 
                    RowBox[{"{", "r2", "}"}]}], "]"}]}], "]"}], 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"list1", " ", "\[Union]", " ", 
                    RowBox[{"{", "r1", "}"}]}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"list1", " ", "\[Union]", " ", 
                    RowBox[{"{", "r2", "}"}]}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"r1", ",", "list2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"r2", ",", "list2"}], "}"}]}], "]"}], "-", 
             RowBox[{"3", 
              RowBox[{"g", "[", "list2", "]"}], 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"Complement", "[", 
                 RowBox[{"list1", ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}], ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"list1", ",", 
                  RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"x", "/", 
             RowBox[{"u", "[", "3", "]"}]}], ")"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"r1", "+", "r2"}]], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"list2", ",", 
                 RowBox[{"{", "r1", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{"list1", ",", 
                 RowBox[{"{", "i", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"list2", ",", 
                 RowBox[{"{", "r2", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{"list1", ",", 
                 RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"r1", ",", "r2"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r1", ",", "list2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"r2", ",", "list2"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Code",
 CellChangeTimes->{{3.908619038148625*^9, 3.908619089747951*^9}, {
  3.908704933229414*^9, 3.908704933622899*^9}, {3.90870535323554*^9, 
  3.908705369151553*^9}, {3.9312552140376053`*^9, 3.93125524287094*^9}, {
  3.9318586586090717`*^9, 3.931858660920218*^9}, {3.9355558365263042`*^9, 
  3.935555843175192*^9}},ExpressionUUID->"3e0f75af-d826-49f7-b0da-\
9d231ae3dd2a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integration kernel obtained by direct computations, here we take ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "L"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
      "\[LeftAngleBracket]", "\[Bullet]45678", "\[RightAngleBracket]"}], " ", 
      "and", " ", 
      SubscriptBox["N", "R"]}], "=", 
     RowBox[{
     "\[LeftAngleBracket]", "\[Bullet]12345", "\[RightAngleBracket]"}]}]}], 
   TraditionalForm]],ExpressionUUID->"2a19a95c-b5e8-46f0-bba8-868ace842c5f"]
}], "Section",
 CellChangeTimes->{{3.931244158588511*^9, 3.9312442318357553`*^9}, {
  3.931244267493244*^9, 3.931244301029504*^9}, {3.93125503718442*^9, 
  3.931255038040371*^9}},ExpressionUUID->"d24ede91-68bd-4e57-91cb-\
72666e03663d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Integration", " ", "kernel", " ", "obtained", " ", "by", " ", "direct", 
    " ", "computations"}], "*)"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "the", " ", "derivative", " ", "of", " ", "the", " ", 
    "last", " ", "entries", " ", "of", " ", "the", " ", "octgon", " ", 
    SubscriptBox["R", "ij"], " ", "with", " ", "repsect", " ", "to", " ", 
    SubscriptBox["X", "kl"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ddLogR", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k_", ",", "l_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "+", "l"}]], " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"i", "-", "j"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"heptagonQ2", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"heptagonQ2", "[", 
           RowBox[{"j", ",", "j"}], "]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"i", "-", "l"}], "]"}], 
           RowBox[{"heptagonQ2", "[", 
            RowBox[{"j", ",", "j"}], "]"}], 
           RowBox[{"gg6", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "l"}], "}"}]}], "]"}], 
           RowBox[{"heptagonQ2", "[", 
            RowBox[{"i", ",", "k"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"convertTou", "[", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "==", "l"}], ",", "0", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "l"}], "}"}]}], "]"}], 
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "k", "}"}]}], "]"}]}], 
                  RowBox[{
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], 
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}]}]], 
                 RowBox[{"P", "[", 
                  RowBox[{"k", ",", "l"}], "]"}]}]}], "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"u", "[", "3", "]"}], ":>", "x"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"j", "-", "l"}], "]"}], 
           RowBox[{"heptagonQ2", "[", 
            RowBox[{"i", ",", "i"}], "]"}], 
           RowBox[{"gg6", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"j", ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "l"}], "}"}]}], "]"}], 
           RowBox[{"heptagonQ2", "[", 
            RowBox[{"j", ",", "k"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"convertTou", "[", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"j", "==", "l"}], ",", "0", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "l"}], "}"}]}], "]"}], 
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], ",", 
                    RowBox[{"{", "k", "}"}]}], "]"}]}], 
                  RowBox[{
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}], 
                   RowBox[{"nfactor", "[", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}]}]], 
                 RowBox[{"P", "[", 
                  RowBox[{"k", ",", "l"}], "]"}]}]}], "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"u", "[", "3", "]"}], ":>", "x"}]}], ")"}]}]}], ")"}]}],
        ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"integrationkernel", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"integrationkernel", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integrationkernel", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noctagonP2", "=", 
        RowBox[{"numer", "[", "octagonP2", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sumheptagonQ2", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"l", "+", "r", "+", "1"}]], 
            RowBox[{"numer", "[", 
             FractionBox[
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "r"}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "l"}], 
                 "}"}]}], "]"}], 
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                  "}"}]}], "]"}], 
               RowBox[{"P", "[", 
                RowBox[{"l", ",", "r"}], "]"}]}]], "]"}], 
            RowBox[{"numer", "[", 
             RowBox[{
              RowBox[{"convertTou", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"P", "[", 
                  RowBox[{"l", ",", "r"}], "]"}], 
                 RowBox[{"nfactor", "[", 
                  RowBox[{
                   RowBox[{"{", "l", "}"}], ",", 
                   RowBox[{"{", "r", "}"}]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"2", ",", "6"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"3", ",", "7"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "2"]], "]"}], 
              RowBox[{"heptagonQ2", "[", 
               RowBox[{"l", ",", "r"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "6", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"prefactorForDx", "=", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{"noctagonP2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"sumheptagonQ2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "+", 
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", "x"}], "]"}]}], ")"}]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", "x"}], "]"}], "2"], "-", 
                  RowBox[{"2", "noctagonP2", " ", 
                   RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], ")"}], 
               "]"}], "/.", 
              RowBox[{"x", ":>", 
               RowBox[{"u", "[", "3", "]"}]}]}]}], ",", 
            RowBox[{"b", "=", 
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"u", "[", "3", "]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "-", 
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", "x"}], "]"}]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"sumheptagonQ2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "+", 
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", "x"}], "]"}]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", "x"}], "]"}], "2"], "-", 
                   RowBox[{"2", "noctagonP2", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"noctagonP2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]]}], ")"}], 
               "]"}], "/.", 
              RowBox[{"x", ":>", 
               RowBox[{"u", "[", "3", "]"}]}]}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Simplify", "[", 
           RowBox[{"numer", "[", 
            RowBox[{
             RowBox[{"k", " ", "x"}], "+", "b"}], "]"}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"xpart", "=", 
        RowBox[{"prefactorForDx", " ", 
         RowBox[{"numer", "[", " ", 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"i", "+", "j"}]], 
             RowBox[{"heptagonQ2", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "noctagonP2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g6", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"u", "[", "3", "]"}], ":>", "x"}]}], ")"}]}], ",", 
               "x"}], "]"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"i", "+", "j"}]], 
                RowBox[{"heptagonQ2", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], ",", "x"}], "]"}], 
             RowBox[{"(", 
              RowBox[{"noctagonP2", " ", 
               RowBox[{"(", 
                RowBox[{"g6", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], ")"}]}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "noctagonP2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g6", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"u", "[", "3", "]"}], ":>", "x"}]}], ")"}]}], 
               ")"}], "-", 
              SuperscriptBox[
               RowBox[{"heptagonQ2", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "2"]}], ")"}], 
            "noctagonP2"}]], "]"}]}]}], ";", 
       RowBox[{"dlrpart", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"i", "+", "j"}]], 
         RowBox[{"Simplify", "[", 
          RowBox[{"numer", "[", 
           FractionBox[
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"numer", "[", 
                FractionBox[
                 RowBox[{"g", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "r"}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "l"}], 
                    "}"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                    "}"}]}], "]"}], 
                  RowBox[{"P", "[", 
                   RowBox[{"l", ",", "r"}], "]"}]}]], "]"}], 
               RowBox[{"numer", "[", 
                RowBox[{"ddLogR", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"i", ",", "j"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "r"}], "}"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "6", ",", "8"}], "}"}]}], "]"}], 
            RowBox[{"noctagonP2", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"u", "[", "3", "]"}]}], ")"}], "2"]}]], "]"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"numer", "[", 
          FractionBox[
           RowBox[{"g", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}]}], 
            "]"}], 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "4"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"2", ",", "6"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"5", ",", "8"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"3", ",", "7"}], "]"}]}]], "]"}], 
         RowBox[{"Factor", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{"(", 
            RowBox[{"xpart", "+", "dlrpart"}], ")"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ClearAll", "[", 
        RowBox[{
        "xpart", ",", "dlrpart", ",", "noctagonP2", ",", "prefactorForDx", 
         ",", "sumheptagonQ2"}], "]"}], ";", "\[IndentingNewLine]", "out"}]}],
      "\[IndentingNewLine]", "]"}]}]}]}]], "Code",
 CellChangeTimes->{{3.909574421731078*^9, 3.909574439220558*^9}, {
   3.914231409910397*^9, 3.914231419528651*^9}, {3.926601599626429*^9, 
   3.9266016216172256`*^9}, {3.9266017190094357`*^9, 3.926601734587976*^9}, {
   3.926602164680726*^9, 3.926602169356694*^9}, 3.926602230608123*^9, {
   3.931243843269565*^9, 3.931243875382696*^9}, 3.931244067126237*^9, 
   3.931244116098194*^9, {3.931856584221311*^9, 3.931856585241997*^9}, {
   3.93555585653491*^9, 
   3.9355558582870674`*^9}},ExpressionUUID->"45da284b-e02e-4001-9535-\
451941364ebf"],

Cell[TextData[{
 "integrationkernel[i,j] gives the integration kernel associated with the \
hexagon [8]\\{i,j}; note that here we omit the square root factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    RowBox[{
     SubscriptBox["y", "ij"], "(", "x", ")"}]}], TraditionalForm]],
  ExpressionUUID->"5b4ee604-82b9-438c-9b09-a08f9875ad33"],
 " in the integration kernel. It may take a few seconds to finish the \
computation."
}], "Text",
 CellChangeTimes->{{3.931244308693301*^9, 3.931244369620658*^9}, {
  3.935555876437361*^9, 
  3.935555903742111*^9}},ExpressionUUID->"55a85947-e04c-4596-b236-\
b1c40668cfe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrationkernel", "[", 
   RowBox[{"2", ",", "6"}], "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.908901993326733*^9, 3.908901998660068*^9}, {
  3.931244132764813*^9, 3.931244136286734*^9}, {3.931856855393811*^9, 
  3.93185685622462*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"27dc5f80-f827-42f5-8a91-80cba786bd6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.163034`", ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "12566334177962152287188984346324278482845093963344359424213454\
042262566670723503093556954614696283825674087036684785513975058087899267462357\
473252703657903232"}], "-", 
          RowBox[{
          "2526718504269311433001098356340336994770093466189612580898379497749\
545880867861873803384898298653345883017222814679210121966916875236514345974428\
60008235592044", " ", "x"}], "-", 
          RowBox[{
          "1209793232975858443150360723315430491984029735202496499491754979434\
623359305744181251454761352621540844014314059576975075178216840986269210804595\
612913651808560", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
          "1297637220996840037094902947933877702832925128391350139510241960716\
173650779759009456707438857299773822302332132422466026178263778586767117557254\
33480653339805", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{
          "3225958160194652868703906532125290779761245964151229894967858144499\
041512953541283291111968042877914520049978059092900271436722486252383636967534\
4100000", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{
          "3970958221192964940195565464296510986702306987007048903217080716945\
622209308415184076401698213847414094457484294949845454511958097424618229994000\
00000", " ", 
           SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "6936321652222567144155176800575651983099578799059331982711226619782874\
958443072211", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "437535589999021990550326108177431060984"}], "-", 
          RowBox[{"6519123774675281346261819278471458729883", " ", "x"}], "+", 
          RowBox[{"580886608540493986595840831883500000", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27650509731151114442583169226846120533536"}], "-", 
          RowBox[{"166891421689515764829955714618269344340667", " ", "x"}], 
          "+", 
          RowBox[{"5676958961160269291421219869012806800", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9089020254613247`*^9, 3.908941136134025*^9, 3.913367458022256*^9, 
   3.9138865843912153`*^9, 3.914229818464239*^9, 3.926601654604816*^9, 
   3.926601731312703*^9, 3.926601764801765*^9, 3.9266021896986094`*^9, 
   3.9312440644860277`*^9, {3.931244098536991*^9, 3.931244144446748*^9}, 
   3.931856882840949*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"03860e99-c97a-4b2d-b3eb-7107fa2c1509"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-deformed version", "Section",
 CellChangeTimes->{{3.908867335497511*^9, 
  3.908867340319285*^9}},ExpressionUUID->"c59815ab-19bf-45e7-b944-\
f7fff02fcd12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"t", "-", 
    RowBox[{"deformed", " ", "Gram", " ", "determinant"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"deformGoct", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", ">", "4"}], "&&", 
           RowBox[{"j", ">", "4"}]}], ",", "t", ",", "1"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "8"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"deformGhep", "[", 
      RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", ">", "4"}], "&&", 
           RowBox[{"j", ">", "4"}]}], ",", "t", ",", "1"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", 
           RowBox[{"{", "m", "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", 
           RowBox[{"{", "n", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deformGhex", "[", 
      RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", ">", "4"}], "&&", 
           RowBox[{"j", ">", "4"}]}], ",", "t", ",", "1"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "8", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tLvec", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], ",", 
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7"}], 
         "}"}], "]"}], ",", 
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8"}], 
         "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tRvec", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
         "}"}], "]"}], ",", 
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
         "}"}], "]"}], ",", 
       RowBox[{"del", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "3"}], 
         "}"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Integration", " ", "kernel", " ", "obtained", " ", "by", " ", "t"}], 
     "-", 
     RowBox[{"deformed", " ", "Feynman", " ", "integrals"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"tformIntegrationkernel", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"detGhepij", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"i", "+", "j"}]], 
          RowBox[{"Det", "[", 
           RowBox[{"numer", "[", 
            RowBox[{"deformGhep", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"detGoct", "=", 
         RowBox[{"Det", "[", 
          RowBox[{"numer", "[", "deformGoct", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"detGhexij", "=", 
         RowBox[{"-", 
          RowBox[{"Det", "[", 
           RowBox[{"numer", "[", 
            RowBox[{"deformGhex", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"qmat", "=", 
         RowBox[{"Inverse", "[", 
          RowBox[{"numer", "[", "deformGoct", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"qmati", "=", 
         RowBox[{"Inverse", "[", 
          RowBox[{"numer", "[", 
           RowBox[{"deformGhep", "[", 
            RowBox[{"i", ",", "i"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"qmatj", "=", 
         RowBox[{"Inverse", "[", 
          RowBox[{"numer", "[", 
           RowBox[{"deformGhep", "[", 
            RowBox[{"j", ",", "j"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"dtpart", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"Simplify", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"detGhexij", " ", "detGoct"}], ",", "t"}], "]"}], 
              "detGhepij"}], "-", 
             RowBox[{"2", "detGhexij", " ", "detGoct", " ", 
              RowBox[{"D", "[", 
               RowBox[{"detGhepij", ",", "t"}], "]"}]}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"detGhexij", " ", "detGoct"}], "-", 
              SuperscriptBox["detGhepij", "2"]}], ")"}]], "]"}], 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{"-", 
                  RowBox[{"numer", "[", 
                   RowBox[{"tLvec", ".", "qmat", ".", "tRvec"}], "]"}]}], 
                 "]"}], "-", " ", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "}"}]}], "]"}]}], 
               RowBox[{"Simplify", "[", 
                RowBox[{
                 RowBox[{"Sqrt", "[", "detGoct", "]"}], ",", 
                 RowBox[{"t", ">", "1"}]}], "]"}]], "//", "numer"}], "//", 
             "Factor"}], ",", "t"}], "]"}], 
          SuperscriptBox[
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Sqrt", "[", "detGoct", "]"}], ",", 
             RowBox[{"t", ">", "1"}]}], "]"}], 
           RowBox[{"-", "1"}]]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"hexpart", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"numer", "[", 
               RowBox[{"qmat", ".", "tLvec"}], "]"}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qmati", ".", 
               RowBox[{"Delete", "[", 
                RowBox[{
                 RowBox[{"numer", "[", "tRvec", "]"}], ",", "i"}], "]"}]}], 
              ")"}], "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"numer", "[", 
              RowBox[{"qmat", ".", "tLvec"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qmatj", ".", 
               RowBox[{"Delete", "[", 
                RowBox[{
                 RowBox[{"numer", "[", "tRvec", "]"}], ",", "j"}], "]"}]}], 
              ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"out", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "<", "5"}], "&&", 
              RowBox[{"j", ">", "4"}]}], ",", "1", ",", 
             RowBox[{
              RowBox[{"i", "<", "5"}], "&&", 
              RowBox[{"j", "<", "5"}]}], ",", 
             SuperscriptBox["t", 
              RowBox[{"-", "1"}]], ",", 
             RowBox[{
              RowBox[{"i", ">", "4"}], "&&", 
              RowBox[{"j", ">", "4"}]}], ",", "1"}], "]"}], 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"numer", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"1", ",", "5"}], "]"}], 
                RowBox[{"P", "[", 
                 RowBox[{"2", ",", "6"}], "]"}], 
                RowBox[{"P", "[", 
                 RowBox[{"3", ",", "7"}], "]"}], 
                RowBox[{"P", "[", 
                 RowBox[{"4", ",", "8"}], "]"}]}], 
               RowBox[{" ", 
                RowBox[{"nfactor", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "j", "}"}]}], "]"}]}]], "]"}], 
             RowBox[{"(", 
              RowBox[{"dtpart", "+", "hexpart"}], ")"}]}], "]"}]}], "//", 
          "Factor"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "detGhepij", ",", "detGoct", ",", "detGhexij", ",", "qmat", ",", 
          "qmati", ",", "qmatj", ",", "dtpart", ",", "hexpart"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Simplify", "[", 
         RowBox[{"numer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"u", "[", "3", "]"}]], "out"}], "/.", 
           RowBox[{"t", ":>", 
            FractionBox["x", 
             RowBox[{"u", "[", "3", "]"}]]}]}], "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{
  3.908878154514147*^9, {3.908894952203985*^9, 3.9088950114898987`*^9}, 
   3.908895207842812*^9, {3.9089012773350153`*^9, 3.908901292074143*^9}, {
   3.908901444182735*^9, 3.908901638655401*^9}, {3.908901672431135*^9, 
   3.908901702601365*^9}, {3.908901736459941*^9, 3.908901763529975*^9}, {
   3.908901797320739*^9, 3.908901834812971*^9}, {3.9089018698576527`*^9, 
   3.908901908465867*^9}, 3.908902208322709*^9, {3.908902609639207*^9, 
   3.90890262246725*^9}, {3.908904020018425*^9, 3.908904092339466*^9}, {
   3.9089042373392773`*^9, 3.90890425742129*^9}, {3.908905237490569*^9, 
   3.908905242582263*^9}, {3.908905392264901*^9, 3.908905406344144*^9}, {
   3.908905445001787*^9, 3.90890544760749*^9}, {3.909032754332985*^9, 
   3.909032766350163*^9}, {3.909573510386351*^9, 3.9095735131301613`*^9}, {
   3.9138872127660503`*^9, 3.91388725454722*^9}, {3.914214638794443*^9, 
   3.914214640355484*^9}, 3.914230956305626*^9, {3.91423105209634*^9, 
   3.9142310709173727`*^9}, {3.926575413203105*^9, 3.926575413429441*^9}, {
   3.9265754621474123`*^9, 3.926575462527169*^9}, {3.926576021314949*^9, 
   3.92657602200635*^9}, {3.9265770606427402`*^9, 3.926577077997571*^9}, {
   3.926580591639557*^9, 3.926580626553298*^9}, {3.92658066805026*^9, 
   3.9265806895432873`*^9}, {3.926580764755354*^9, 3.9265807736969*^9}, {
   3.926580812068386*^9, 3.9265808140460243`*^9}, {3.926581044384046*^9, 
   3.926581046128147*^9}, {3.926581141907164*^9, 3.926581151012864*^9}, {
   3.926581259203186*^9, 3.926581268644185*^9}, {3.926581364121025*^9, 
   3.926581412099435*^9}, {3.92658148061801*^9, 3.926581514896282*^9}, {
   3.926584839384235*^9, 3.9265848456640882`*^9}, {3.92659999064578*^9, 
   3.926599991461565*^9}, {3.926600091871951*^9, 3.926600095058322*^9}, {
   3.926600178995513*^9, 3.9266001842476597`*^9}, {3.9266016306422653`*^9, 
   3.926601653826838*^9}, {3.9312444137050667`*^9, 3.9312444812061577`*^9}, {
   3.9318566148952713`*^9, 3.9318566158503027`*^9}, {3.9355559210349655`*^9, 
   3.935555921490597*^9}},ExpressionUUID->"5e14ed25-88e1-4417-b382-\
727914f4d1b8"],

Cell["\<\
tformIntegrationkernel[i,j] will give the same results as \
integrationkernel[i,j], but much faster. We will use tformIntegrationkernel \
from now on.\
\>", "Text",
 CellChangeTimes->{{3.931244562974657*^9, 
  3.9312446142101717`*^9}},ExpressionUUID->"b5a454c5-72ab-4e48-858c-\
65194ca80579"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"integrationkernel", "[", 
      RowBox[{"2", ",", "6"}], "]"}], 
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"2", ",", "6"}], "]"}]], "//", "Simplify"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"2", ",", "6"}], "]"}], ";"}], "//", "AbsoluteTiming"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.926601658611665*^9, 3.926601666055965*^9}, {
  3.931244510959118*^9, 3.931244511816663*^9}, {3.931245327801256*^9, 
  3.93124533007369*^9}, {3.931858706963081*^9, 3.9318587117453337`*^9}, {
  3.931858742187336*^9, 
  3.93185874623979*^9}},ExpressionUUID->"ec902f6f-b5f1-40bb-9738-\
45343f9825ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"{", 
    RowBox[{"0.129637`", ",", "Null"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9266016743959084`*^9, 3.9266022011422*^9, 3.926602243960286*^9, 
   3.931244399808567*^9, {3.931244494660735*^9, 3.9312445202209997`*^9}, 
   3.9312453388255787`*^9, 3.93185691156805*^9, 3.931858737453483*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"1f44b04a-dc93-47fe-9f31-79657d0450c8"]
}, Open  ]],

Cell["\<\
tformIntegrationkernel[i,j] has poles at the roots of the Gram determinant of \
the heptagon [8]\\{i} and heptagon [8]\\{j} and additionally 0 and \
\[Infinity] when i \[Element] {1,2,3,4} and j\[Element]{5,6,7,8}.\
\>", "Text",
 CellChangeTimes->{{3.931245567373599*^9, 3.931245695968857*^9}, {
   3.931245727598545*^9, 3.9312457427232313`*^9}, {3.931856925765033*^9, 
   3.9318569318085957`*^9}, {3.9355559620049114`*^9, 3.9355559666398773`*^9}, 
   3.9355606253029995`*^9},ExpressionUUID->"5b443742-45a6-4ab3-bd07-\
eb4dbdd70c09"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"heptaSol", "[", "i", "]"}], " ", "are", " ", "the", " ", 
     "roots", " ", "of", " ", "the", " ", "Gram", " ", "determinant", " ", 
     "of", " ", "the", " ", 
     RowBox[{
      RowBox[{"heptagon", " ", "[", "8", "]"}], "/", 
      RowBox[{"{", "i", "}"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"heptaSol", "[", "i", "]"}], "=", 
       RowBox[{"x", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"numer", "[", 
            RowBox[{
             RowBox[{"heptagonQ2", "[", 
              RowBox[{"i", ",", "i"}], "]"}], "/.", "gtoGram"}], "]"}], "==", 
           "0"}], ",", "x"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "8"}], "}"}]}], "]"}], ";"}]}], "Code"]], "Code",
 CellChangeTimes->{{3.9312456156436033`*^9, 3.93124561683215*^9}, {
  3.93124574724398*^9, 3.931245791855587*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8a2f366f-e9b0-42d2-956d-90d322e002d7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Residue", " ", "at", " ", "x"}], "=", "\[Infinity]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9318569793568163`*^9, 
  3.931857010470339*^9}},ExpressionUUID->"f7228462-5d7a-478b-821d-\
113002914ad3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"2", ",", "6"}], "]"}], ",", 
     RowBox[{"x", "->", "Infinity"}]}], "]"}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"tformIntegrationkernel", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"x", "->", "Infinity"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9318569518806143`*^9, 3.9318569610228357`*^9}, {
  3.9318570234510803`*^9, 3.931857024997744*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ea09a7aa-ce65-4242-aabe-274e9e7bc0ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     "1209278972312791710388804255120516494585055026264110842145024795898200",
      "34828721379193908110348870656966064920987907381607413815549053211313918\
7"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.931856961493999*^9, 3.931857025694006*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"5f54d6b5-4098-4668-ba90-944b4e6b3d7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Loci", " ", "of", " ", "poles", " ", "for", " ", "the", " ", 
    "integrationkernal", " ", "for", " ", "the", " ", "case", " ", "i"}], 
   "\[Element]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], " ", "and", " ", 
    "j"}], "\[Element]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.931857057386568*^9, 3.931857098354472*^9}, {
  3.93185876947436*^9, 
  3.931858782580567*^9}},ExpressionUUID->"cd1d0565-c3a7-47d2-af50-\
357fe125d726"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", 
        RowBox[{"tformIntegrationkernel", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "]"}], "==", "0"}], ",", "x"}], 
     "]"}]}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.9312452730647078`*^9, 3.9312452943613987`*^9}, {
  3.931245500045517*^9, 3.931245507278191*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"e84e8e92-b67e-4f71-9204-3f8900af4f7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "0.15721319460836711727034540295544007063`20."}], ",", 
   "12471.22139743305055927864992699006003826573`20.", ",", 
   RowBox[{"-", "0.31732300059214620816523250107223932544`20."}], ",", 
   "33278.19487889412567588616939538651685300939`20."}], "}"}]], "Output",
 CellChangeTimes->{{3.931245279000634*^9, 3.931245294886582*^9}, {
  3.9312455011449623`*^9, 3.9312455080223846`*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"36748d46-1f82-47a3-bcaf-f1dc885dfbf9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Roots", " ", "of", " ", "the", " ", "gram", " ", "determinant"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.931857101565773*^9, 
  3.931857116781404*^9}},ExpressionUUID->"6a3251e4-44da-4dab-aef9-\
52db2256e333"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"heptaSol", "[", "2", "]"}], ",", 
     RowBox[{"heptaSol", "[", "6", "]"}]}], "}"}], ",", "20"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.931245525330037*^9, 3.931245550281698*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"353dd3f3-e2e7-40b6-8255-31cdc108827d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.31732300059214620816523250107223932544`20."}], ",", 
     "33278.19487889412567588616939538651685300939`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.15721319460836711727034540295544007063`20."}], ",", 
     "12471.22139743305055927864992699006003826573`20."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.931245531590748*^9, 3.931245550945611*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"fa6a9f06-530c-4368-b6d7-3ec6abe80592"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Loci", " ", "of", " ", "poles", " ", "for", " ", "the", " ", 
     "integrationkernal", " ", "for", " ", "the", " ", "case", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "\[Element]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.93185879028123*^9, 
  3.9318588060305023`*^9}},ExpressionUUID->"3221e1bd-b897-4832-bc50-\
4a3d60f0baf6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", 
        RowBox[{"tformIntegrationkernel", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], "==", "0"}], ",", "x"}], 
     "]"}]}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.931245310128998*^9, 3.9312453102134037`*^9}, {
  3.9312457985024443`*^9, 3.9312458071575623`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d427cafc-c3ba-4132-aeaf-5668e6dfab0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.37074837012727320823698253414797278819`20."}], ",", 
   "27409.21906829257323691908918167671562510139`20.", ",", 
   RowBox[{"-", "0.31732300059214620816523250107223932544`20."}], ",", 
   "33278.19487889412567588616939538651685300939`20."}], "}"}]], "Output",
 CellChangeTimes->{
  3.9312453115088*^9, {3.931245799588299*^9, 3.93124581089067*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"77921c55-47f6-4449-be39-07da41589ea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"heptaSol", "[", "2", "]"}], ",", 
     RowBox[{"heptaSol", "[", "3", "]"}]}], "}"}], ",", "20"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.931245821505208*^9, 3.931245821612822*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"dafcc4ad-c37f-4cd1-951a-37ce858d4ad7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.31732300059214620816523250107223932544`20."}], ",", 
     "33278.19487889412567588616939538651685300939`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.37074837012727320823698253414797278819`20."}], ",", 
     "27409.21906829257323691908918167671562510139`20."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9312458219625673`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"58dd94b5-191e-44fc-9c71-fd4362b21c4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The pentabox part in eq.(18)", "Section",
 CellChangeTimes->{{3.926602274110795*^9, 3.926602296554552*^9}, {
  3.931250532027134*^9, 3.9312505553464737`*^9}, {3.931255052099345*^9, 
  3.931255056297193*^9}},ExpressionUUID->"54c84f5d-4508-4244-85b7-\
5aa59fd69958"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "residue", " ", "on", " ", "the", " ", "pentabox", " ", 
    "leading", " ", "singularity"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pentaBoxSubLeadingSingularity", "[", "leg_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"leg", "<", "5"}], ",", 
       RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                    "}"}]}], "]"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                    "}"}]}], "]"}]}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                    "}"}]}], "]"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                    "}"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], 
                    "]"}]], 
                  RowBox[{"g", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                    "}"}]}], "]"}], 
                  SqrtBox[
                   FractionBox[
                    RowBox[{"g", "[", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}], "&"}], 
                    "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}]}], ")"}], "2"]]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}], "&"}], 
                    "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}]}], ")"}]}], ")"}]}], 
               ")"}], 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "Nr"}], 
                   "}"}], ",", 
                  RowBox[{"{", "leg", "}"}]}], "]"}]}], "]"}]}], "/.", 
             "gtoGram"}], "/.", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"x_", ",", "Nr"}], "]"}], ":>", 
             RowBox[{"P", "[", 
              RowBox[{"Nr", ",", "x"}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"Nr", ",", "x_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "x"}], "}"}],
               "]"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"del", "[", 
               RowBox[{"{", 
                RowBox[{
                "5", ",", "6", ",", "7", ",", "8", ",", "2", ",", "x"}], 
                "}"}], "]"}]}]}]}]}], "/.", 
          RowBox[{"\[Alpha]", ":>", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                   "}"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}], 
                  "}"}], "]"}], 
                SqrtBox[
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], 
                  "]"}]]}]}], 
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
               "]"}]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                   "}"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}], 
                  "}"}], "]"}], 
                SqrtBox[
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], 
                  "]"}]]}]}], 
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
               "]"}]]}], "}"}]}]}], "//", "numer"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                    "}"}]}], "]"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                    "}"}]}], "]"}]}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                    "}"}]}], "]"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                    "}"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                    "]"}]], 
                  RowBox[{"g", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                    "}"}]}], "]"}], 
                  SqrtBox[
                   FractionBox[
                    RowBox[{"g", "[", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}], "&"}], 
                    "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}]}], ")"}], "2"]]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}], "&"}], 
                    "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                    "}"}], ",", 
                    RowBox[{"{", "leg", "}"}]}], "]"}]}], ")"}]}], ")"}]}], 
               ")"}], 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "Nl"}], 
                   "}"}], ",", 
                  RowBox[{"{", "leg", "}"}]}], "]"}]}], "]"}]}], "/.", 
             "gtoGram"}], "/.", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"x_", ",", "Nl"}], "]"}], ":>", 
             RowBox[{"P", "[", 
              RowBox[{"Nl", ",", "x"}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"Nl", ",", "x_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "x"}], "}"}],
               "]"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"del", "[", 
               RowBox[{"{", 
                RowBox[{
                "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "x"}], 
                "}"}], "]"}]}]}]}]}], "/.", 
          RowBox[{"\[Alpha]", ":>", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                   "}"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
                  "}"}], "]"}], 
                SqrtBox[
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                  "]"}]]}]}], 
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], 
               "]"}]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                   "}"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
                  "}"}], "]"}], 
                SqrtBox[
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                  "]"}]]}]}], 
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], 
               "]"}]]}], "}"}]}]}], "//", "numer"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "pentabox", " ", "integrand"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"pentaBox", "[", 
       RowBox[{"{", 
        RowBox[{"legi_", ",", "legj_"}], "}"}], "]"}], "Code"], 
     StyleBox[":=", "Code"], 
     RowBox[{
      StyleBox["Simplify", "Code"], 
      StyleBox["[", "Code"], 
      RowBox[{
       StyleBox["numer", "Code"], 
       StyleBox["[", "Code"], 
       RowBox[{
        RowBox[{
         FractionBox[
          StyleBox["1", "Code"], 
          RowBox[{"u", "[", "3", "]"}]], 
         StyleBox[
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"legi", "<", "5"}], "&&", 
             RowBox[{"legj", ">", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", 
                 RowBox[{"legj", "-", "1"}]}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"legj", "<", "5"}], ",", "t", ",", "1"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", "<", "5"}], "&&", 
             RowBox[{"legj", "<", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", "legj"}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{"t", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", ">", "4"}], "&&", 
             RowBox[{"legj", ">", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", 
                 RowBox[{"legj", "-", "1"}]}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "8", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", ">", "4"}], "&&", 
             RowBox[{"legj", "<", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", "legj"}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "8", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]]}], 
           "]"}], "Code"]}], 
        StyleBox["/.", "Code"], 
        StyleBox[
         RowBox[{"{", 
          RowBox[{"t", ":>", 
           FractionBox["x", 
            RowBox[{"u", "[", "3", "]"}]]}], "}"}], "Code"]}], 
       StyleBox["]", "Code"]}], 
      StyleBox["]", "Code"]}]}], 
    StyleBox[";", "Code"]}], 
   StyleBox["\n", "Code"], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "leading", " ", "singularity", " ", "of", " ", "the", " ", 
      "pentabox"}], "*)"}], "Code"], 
   StyleBox["\n", "Code"], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"leadingSingularityPentabox", "[", "leg_Integer", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"leglist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "8", "]"}], ",", 
            RowBox[{"{", "leg", "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"leg", "<", "5"}], ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{"numer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                    "}"}]}], "]"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                    "}"}]}], "]"}]}]}], 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}], 
                    FractionBox[
                    RowBox[{"g", "[", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"{", "Nr", "}"}]}], "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "Nr"}], "]"}], 
                    "2"]]}]], 
                  RowBox[{"P", "[", 
                   RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "Nr"}], "]"}]}]], "/.",
                 "gtoGram"}], "/.", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"Nr", ",", "x_"}], "]"}], ":>", 
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "Nr"}], "]"}]}]}], "/.", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"x_", ",", "Nr"}], "]"}], ":>", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "x", ",", "5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                  "}"}], "]"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"del", "[", 
                  RowBox[{"{", 
                   RowBox[{
                   "x", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                   "}"}], "]"}]}]}]}]}], "/.", 
             RowBox[{"\[Alpha]", ":>", 
              RowBox[{"{", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                    "}"}]}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"del", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}], 
                    "}"}], "]"}], 
                   SqrtBox[
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], 
                    "]"}]]}]}], 
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                   "}"}], "]"}]], ",", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                    "}"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"del", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}], 
                    "}"}], "]"}], 
                   SqrtBox[
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], 
                    "]"}]]}]}], 
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                   "}"}], "]"}]]}], "}"}]}]}], "]"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Simplify", "[", 
           RowBox[{"numer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "9"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                    "}"}]}], "]"}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "9"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                    "}"}]}], "]"}]}]}], 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
                    FractionBox[
                    RowBox[{"g", "[", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"5", ";;"}], "]"}], "]"}], ",", 
                    RowBox[{"{", "Nl", "}"}]}], "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], ",", "Nl"}], "]"}], 
                    "2"]]}]], 
                  RowBox[{"P", "[", 
                   RowBox[{
                    RowBox[{"leglist", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], ",", "Nl"}], "]"}]}]], "/.",
                 "gtoGram"}], "/.", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"Nl", ",", "x_"}], "]"}], ":>", 
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "Nl"}], "]"}]}]}], "/.", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"x_", ",", "Nl"}], "]"}], ":>", 
               RowBox[{
                RowBox[{"del", "[", 
                 RowBox[{"{", 
                  RowBox[{
                  "x", ",", "1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                  "}"}], "]"}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"del", "[", 
                  RowBox[{"{", 
                   RowBox[{
                   "x", ",", "1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                   "}"}], "]"}]}]}]}]}], "/.", 
             RowBox[{"\[Alpha]", ":>", 
              RowBox[{"{", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                    "}"}]}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"del", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
                    "}"}], "]"}], 
                   SqrtBox[
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                    "]"}]]}]}], 
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                   "}"}], "]"}]], ",", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"g", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                    "}"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"del", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
                    "}"}], "]"}], 
                   SqrtBox[
                    RowBox[{"g", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                    "]"}]]}]}], 
                 RowBox[{"g", "[", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                   "}"}], "]"}]]}], "}"}]}]}], "]"}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
     ";"}], "Code"]}]}]], "Code",
 CellChangeTimes->{{3.926602334768512*^9, 3.9266024348621187`*^9}, {
  3.9312446741465273`*^9, 3.9312447136354856`*^9}, {3.931246080472725*^9, 
  3.931246095578824*^9}, {3.935560698296377*^9, 
  3.9355607210571327`*^9}},ExpressionUUID->"e4e4632b-cbae-4c5e-9230-\
0c187bedccd4"],

Cell[TextData[{
 "pentaBoxSubLeadingSingularity[a] gives the residue of the double-pentagon \
integrand on the cut of the pentabox obtained by deleting the dual point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "."}], TraditionalForm]],ExpressionUUID->
  "11c5edd2-43f8-4e02-912d-85cf99e67658"],
 "\npentaBox[i,j] gives the integration kernel associated with the hexagon \
[8]/{i,j} for the pentabox [8]/{i}; the leadingSingularityPentabox gives the \
corresponding leading singularities. \nThe code below is to check the \
correctness of the first term on the right hand side of eq.(18)."
}], "Text",
 CellChangeTimes->{{3.926601487618785*^9, 3.926601498111897*^9}, 
   3.9266024416908207`*^9, {3.931250583210671*^9, 3.93125063549868*^9}, {
   3.9312507635745993`*^9, 3.9312507995102873`*^9}, {3.931251056990629*^9, 
   3.931251155083373*^9}, {3.931251190063065*^9, 3.93125123277184*^9}, {
   3.9312512816832123`*^9, 3.9312513240463123`*^9}, {3.9312513549939957`*^9, 
   3.931251356988872*^9}, {3.935560735116804*^9, 
   3.935560796188423*^9}},ExpressionUUID->"97719e5f-0e4e-4022-9441-\
a8c768158aeb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"tformIntegrationkernel", "[", 
          RowBox[{"j", ",", "a"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"heptaSol", "[", "a", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "30"}], 
      "]"}], 
     RowBox[{" ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pentaBoxSubLeadingSingularity", "[", "a", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], ",", "30"}], "]"}]}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", "a"}], "]"}]}], "}"}]}], "]"}],
   "-", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "+", "1"}]], 
     FractionBox[
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"pentaBox", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "i"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"heptaSol", "[", "a", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "30"}], 
       "]"}], 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"leadingSingularityPentabox", "[", "a", "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", "a"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.926597770345784*^9, 3.926597830805728*^9}, {
   3.9265978643021803`*^9, 3.9265978813005953`*^9}, {3.926598097670467*^9, 
   3.926598122341263*^9}, {3.926598164440126*^9, 3.926598177040403*^9}, {
   3.926598212017336*^9, 3.9265982124315443`*^9}, {3.92659850994351*^9, 
   3.926598563071356*^9}, {3.9265986734238157`*^9, 3.9265986753679523`*^9}, {
   3.9265993712636023`*^9, 3.926599384384637*^9}, {3.9265996506358128`*^9, 
   3.926599688406451*^9}, {3.926599797421418*^9, 3.926599834604374*^9}, 
   3.9266004075476637`*^9, {3.9266008988571568`*^9, 3.9266009010358686`*^9}, {
   3.926602452888693*^9, 3.926602487631404*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"98e6b1f4-9025-498a-a618-55104ac05501"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0``28.403441544355204", ",", "0``27.042950611883356", ",", 
     "0``28.713657686023936", ",", "0``26.690712569339194", ",", 
     "0``25.013431770302965", ",", "0``25.78921071718762", ",", 
     "0``25.5458866010307"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``28.722278783132012", ",", "0``27.2139221406255", ",", 
     "0``28.56577864526865", ",", "0``26.867050963907676", ",", 
     "0``25.254866448115905", ",", "0``26.02340782089656", ",", 
     "0``25.78546167622238"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``27.461066930622092", ",", "0``27.297968937209223", ",", 
     "0``30.09608729217315", ",", "0``27.40126962307007", ",", 
     "0``25.765446461894456", ",", "0``26.427640979697223", ",", 
     "0``26.305646494943254"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``28.163913284988695", ",", "0``27.677355810382593", ",", 
     "0``29.540771796441348", ",", "0``27.34695623653978", ",", 
     "0``25.698968186606233", ",", "0``26.27201034477578", ",", 
     "0``26.335873278169384"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``26.09546030265893", ",", "0``25.947931479337164", ",", 
     "0``26.408227670970394", ",", "0``27.323324000819333", ",", 
     "0``28.47626909175948", ",", "0``27.526861122108603", ",", 
     "0``29.1339598198987"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``25.72112040448945", ",", "0``25.63932425974976", ",", 
     "0``26.066741170337014", ",", "0``26.967253819122238", ",", 
     "0``29.606294382019144", ",", "0``27.046250667405342", ",", 
     "0``27.554795150264837"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``26.21179543952944", ",", "0``26.129825926799466", ",", 
     "0``26.593871353068923", ",", "0``27.48201756660584", ",", 
     "0``29.333451862592746", ",", "0``27.61450747831018", ",", 
     "0``28.394380277124892"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``26.12775380509775", ",", "0``26.045655559817344", ",", 
     "0``26.489145372046696", ",", "0``27.4959870423391", ",", 
     "0``29.95715989901857", ",", "0``27.41373708752887", ",", 
     "0``27.69046274344088"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.926602725942997*^9, 3.931244665812928*^9, 
  3.931246082037538*^9, 3.931246171811331*^9, 3.931246422836878*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"0620b71d-e080-4f83-9546-655ac7a00359"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"tformIntegrationkernel", "[", 
          RowBox[{"j", ",", "a"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"heptaSol", "[", "a", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", "30"}], 
      "]"}], 
     RowBox[{" ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pentaBoxSubLeadingSingularity", "[", "a", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], ",", "30"}], "]"}]}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", "a"}], "]"}]}], "}"}]}], "]"}],
   "-", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "+", "1"}]], 
     FractionBox[
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"pentaBox", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "i"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"heptaSol", "[", "a", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", "30"}], 
       "]"}], 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"leadingSingularityPentabox", "[", "a", "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", "a"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9266024898173923`*^9, 3.926602497927484*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"5fa26b66-758f-49d2-87fa-72b7767d6d15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0``31.441054094233596", ",", "0``31.305707211657744", ",", 
     "0``30.96280210530364", ",", "0``31.161263543413572", ",", 
     "0``29.954219151858837", ",", "0``29.866139897018858", ",", 
     "0``30.4292637309802"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``31.425043357199105", ",", "0``31.189413343945574", ",", 
     "0``30.886180037708463", ",", "0``31.08157248356942", ",", 
     "0``29.93671335731496", ",", "0``29.847812058982175", ",", 
     "0``30.408977393279013"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``31.25920883388329", ",", "0``31.42656329527436", ",", 
     "0``31.573785766047717", ",", "0``31.57364574874415", ",", 
     "0``30.33911374477138", ",", "0``30.2934214652805", ",", 
     "0``30.834202162261914"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``31.04598404607097", ",", "0``31.1568594759798", ",", 
     "0``31.606347052161563", ",", "0``31.612673093128464", ",", 
     "0``30.25399389220287", ",", "0``30.193940293950064", ",", 
     "0``30.84694537526391"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``30.805683242252726", ",", "0``30.683315936437552", ",", 
     "0``31.168358568800876", ",", "0``31.772728703538842", ",", 
     "0``31.31432257788374", ",", "0``31.88187071800916", ",", 
     "0``31.470899929757806"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``30.15061011917772", ",", "0``30.09068772229519", ",", 
     "0``30.545434362609164", ",", "0``31.099827089093594", ",", 
     "0``31.25454239790517", ",", "0``30.94010674778773", ",", 
     "0``30.816666987988963"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``30.008144789148744", ",", "0``29.944864535515816", ",", 
     "0``30.4384184028184", ",", "0``30.983201310005107", ",", 
     "0``31.10043614828248", ",", "0``31.04029526729421", ",", 
     "0``30.831636051245273"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``30.345109046705385", ",", "0``30.274266607444183", ",", 
     "0``30.73324245535022", ",", "0``31.389222089449405", ",", 
     "0``31.450143316893435", ",", "0``30.984423636999008", ",", 
     "0``30.901362369304728"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9266029659904423`*^9, 3.9312466577205973`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"ff6de6c7-6cb5-423c-8411-904c7d6677c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The leading singularities of the kissing-box sub-topology and the residue at \
x=0 \
\>", "Section",
 CellChangeTimes->{{3.90964975790147*^9, 3.909649780857565*^9}, {
  3.926603028137435*^9, 3.9266030363797503`*^9}, {3.931255070536914*^9, 
  3.931255071653063*^9}},ExpressionUUID->"5dd788be-b242-4087-a264-\
35e7502e35d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kissingboxLeadingsingularity", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}],
              "]"}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                "}"}]}], "]"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}]}],
              "]"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                "}"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
            RowBox[{"g", "[", 
             RowBox[{"{", 
              RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}],
              "]"}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                "}"}]}], "]"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                "}"}]}], "]"}]}], "+", 
            RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], 
                "}"}]}], "]"}]}]}], ")"}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"\[Alpha]", ":>", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}]}],
              "]"}]}], "+", 
           RowBox[{
            RowBox[{"del", "[", 
             RowBox[{"{", 
              RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}],
               "}"}], "]"}], 
            SqrtBox[
             RowBox[{"g", "[", 
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}]]}]}], 
          RowBox[{"g", "[", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
           "]"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}]}],
              "]"}]}], "-", 
           RowBox[{
            RowBox[{"del", "[", 
             RowBox[{"{", 
              RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "1", ",", "2"}],
               "}"}], "]"}], 
            SqrtBox[
             RowBox[{"g", "[", 
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}]]}]}], 
          RowBox[{"g", "[", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}], 
           "]"}]]}], "}"}]}]}], "/.", 
     RowBox[{"\[Beta]", ":>", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"g", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}]}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"del", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
             "}"}], "]"}], 
           SqrtBox[
            RowBox[{"g", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]]}]}], 
         RowBox[{"g", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], 
          "]"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"g", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}]}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"del", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7"}], 
             "}"}], "]"}], 
           SqrtBox[
            RowBox[{"g", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]]}]}], 
         RowBox[{"g", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], 
          "]"}]]}], "}"}]}]}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9142333243286057`*^9, 3.91423332513939*^9}, 
   3.926582868341093*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"bdeaabfe-8c26-413f-a61f-8e68c487ad92"],

Cell["\<\
kissingboxLeadingsingularity gives the residue of the double-pentagon \
integration on the cut of kissing-box.\
\>", "Text",
 CellChangeTimes->{{3.9312513787894*^9, 
  3.9312514110459003`*^9}},ExpressionUUID->"42f1dc28-9c38-4868-8f00-\
b23ac20b005d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"numer", "[", 
     RowBox[{"kissingboxLeadingsingularity", ".", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", "100"}], "]"}], 
  "/", "4"}]], "Input",
 CellChangeTimes->{{3.909649817277192*^9, 3.909649847714404*^9}, {
   3.9265832672471933`*^9, 3.926583269607111*^9}, {3.926584705638279*^9, 
   3.926584709435891*^9}, 3.931247838211882*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"dda5376d-fa51-4126-81fd-db4f9b4e6991"],

Cell[BoxData[
 RowBox[{"-", 
  "51.389014873326295721108156898304158696474003734160810978833747954146025949\
2967353183076332016188530636989325243615861`100."}]], "Output",
 CellChangeTimes->{{3.909649830206712*^9, 3.9096498490041113`*^9}, 
   3.913367825137669*^9, 3.91388849448897*^9, 3.926583036265005*^9, 
   3.926583271196426*^9, 3.926584710894372*^9, 3.926603042202002*^9, {
   3.9312478302333*^9, 3.931247839710225*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"75af9326-d543-47d4-bf03-4a816acfcefd"]
}, Open  ]],

Cell["\<\
The code below is to check the correctness of terms in eq.(18) that \
correspond to the kissing-box configuration.\
\>", "Text",
 CellChangeTimes->{{3.931251417357922*^9, 3.931251460442384*^9}, {
  3.935560822456316*^9, 3.935560843247774*^9}, {3.9355608849289646`*^9, 
  3.935560892140049*^9}},ExpressionUUID->"996bd1f2-93e3-471e-ab37-\
0816329f9a92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"numer", "[", 
        FractionBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"numer", "[", 
            RowBox[{"(", 
             RowBox[{"tformIntegrationkernel", "[", 
              RowBox[{"l", ",", "r"}], "]"}], ")"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0"}], "}"}]}], "]"}], 
         FractionBox[
          RowBox[{"g", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", "l", "}"}]}], "]"}], ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
              RowBox[{"{", "r", "}"}]}], "]"}]}], "]"}], 
          RowBox[{"Times", "@@", 
           RowBox[{"P", "@@@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", "l", "}"}]}], "]"}], ",", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", "r", "}"}]}], "]"}]}], "}"}], "]"}]}]}]]], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "5", ",", "8"}], "}"}]}], "]"}], ",", "100"}], 
    "]"}], 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "r"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "5", ",", "8"}], "}"}]}], "]"}], 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"numer", "[", 
        RowBox[{"kissingboxLeadingsingularity", ".", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", "100"}], 
      "]"}], "/", "4"}]}]], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.909649851579775*^9, 3.9096498565228577`*^9}, {
   3.913888512476338*^9, 3.913888599338291*^9}, 3.926584876537272*^9, {
   3.926584934942832*^9, 3.926584939478361*^9}, {3.9265850104855013`*^9, 
   3.926585018500516*^9}, {3.9312478496088123`*^9, 3.931247859262155*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"7f3205a0-8a3f-4944-86fe-b517b3adfad6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.909638343075379*^9, 3.909638360991178*^9}, {
   3.909638531848373*^9, 3.909638545748905*^9}, 3.909644873841731*^9, 
   3.9096498120815773`*^9, 3.90964985964647*^9, 3.9133678281782503`*^9, {
   3.913888520289763*^9, 3.913888556441332*^9}, {3.9138885925712557`*^9, 
   3.9138886038829813`*^9}, 3.914231457960037*^9, 3.926584756497629*^9, 
   3.926584790100298*^9, 3.926584861749363*^9, 3.9265849432883997`*^9, {
   3.926585014903894*^9, 3.926585022265799*^9}, 3.926603089015253*^9, {
   3.931247844479789*^9, 3.931247865818447*^9}},
 CellLabel->
  "Out[119]=",ExpressionUUID->"e086ac1d-16fa-4bf3-96dc-ea8f57abac63"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constant term (coefficients for the double box)", "Section",
 CellChangeTimes->{{3.90964986585085*^9, 3.909649882224473*^9}, {
  3.9355608603492203`*^9, 
  3.9355608629093*^9}},ExpressionUUID->"0a44153b-4f18-4c46-9187-d68068099a64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constantTerm", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sumheptagonQ2", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"l", "+", "r"}]], 
          RowBox[{"numer", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "r"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "l"}], 
                "}"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                 "}"}]}], "]"}]}], 
             RowBox[{"P", "[", 
              RowBox[{"l", ",", "r"}], "]"}]}]], "]"}], 
          RowBox[{"numer", "[", 
           RowBox[{
            RowBox[{"convertTou", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"l", ",", "r"}], "]"}], 
               RowBox[{"nfactor", "[", 
                RowBox[{
                 RowBox[{"{", "l", "}"}], ",", 
                 RowBox[{"{", "r", "}"}]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], 
                 RowBox[{"P", "[", 
                  RowBox[{"2", ",", "6"}], "]"}], 
                 RowBox[{"P", "[", 
                  RowBox[{"3", ",", "7"}], "]"}], 
                 RowBox[{"P", "[", 
                  RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "2"]], "]"}], 
            RowBox[{"heptagonQ2", "[", 
             RowBox[{"l", ",", "r"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "6", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"noctagonP2", "=", 
      RowBox[{"numer", "[", "octagonP2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"-", 
            RowBox[{"g", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}]}],
              "]"}]}], 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "4"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"2", ",", "6"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"5", ",", "8"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"3", ",", "7"}], "]"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"noctagonP2", ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "2"}], "}"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"D", "[", 
                    RowBox[{"sumheptagonQ2", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
                  RowBox[{"D", "[", 
                   RowBox[{"noctagonP2", ",", "x"}], "]"}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"D", "[", 
                  RowBox[{"noctagonP2", ",", "x"}], "]"}], "2"], "-", 
                RowBox[{"2", "noctagonP2", " ", 
                 RowBox[{"D", "[", 
                  RowBox[{"noctagonP2", ",", 
                   RowBox[{"{", 
                    RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], ")"}], 
             "]"}], "/.", 
            RowBox[{"x", ":>", 
             RowBox[{"u", "[", "3", "]"}]}]}], ")"}]}], "]"}], 
        RowBox[{"numer", "[", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"heptagonQ2", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], ",", "x"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"noctagonP2", ",", "x"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", 
      RowBox[{"sumheptagonQ2", ",", "noctagonP2"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"out", "/", "2"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.90964809532955*^9, 3.909648097766283*^9}, {
   3.909648350875326*^9, 3.9096483520844107`*^9}, 3.9098250190760612`*^9, {
   3.90982679079248*^9, 3.9098268321070423`*^9}, {3.909826863284227*^9, 
   3.9098268880754967`*^9}, {3.909827058216728*^9, 3.909827151447085*^9}, {
   3.909827270162134*^9, 3.9098273155194674`*^9}, {3.9142332933432083`*^9, 
   3.914233294680006*^9}, {3.914606810447309*^9, 3.91460683296716*^9}, {
   3.914606889674905*^9, 3.914606906725974*^9}, 3.926605578900238*^9, {
   3.926605640262451*^9, 3.926605640399116*^9}, 3.926605848185217*^9, {
   3.926605922454063*^9, 3.926605930111938*^9}, {3.9266060053449802`*^9, 
   3.9266060060086937`*^9}, 3.926606058123477*^9, {3.926606132793606*^9, 
   3.9266061360449953`*^9}, 3.9266061678319893`*^9, {3.9266062337995577`*^9, 
   3.9266062366317043`*^9}, {3.926607130050942*^9, 3.926607156069037*^9}, {
   3.931248381115431*^9, 3.931248402864711*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e73c9a83-c75a-4c4d-a11b-369194cd7a34"],

Cell["\<\
The code below is to check the correctness of terms in eq.(18) that \
correspond to the double-box configuration.\
\>", "Text",
 CellChangeTimes->{{3.931251920030888*^9, 3.931251938703279*^9}, {
  3.9355608680742874`*^9, 3.9355608687754707`*^9}, {3.9355608993838234`*^9, 
  3.9355609094308033`*^9}},ExpressionUUID->"af611db4-4e30-4f91-9d85-\
461a7edc9aaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"tformIntegrationkernel", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", 
      RowBox[{"x", "->", "Infinity"}]}], "]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"i", "+", "j"}]], 
     RowBox[{"constantTerm", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "5", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926605422162599*^9, 3.92660552525329*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"b40cde17-eea0-44b8-be63-d8ee5107e7cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9266054258392363`*^9, 3.926605482512333*^9}, 
   3.926605567879949*^9, 3.926605626442225*^9, 3.9266058915520763`*^9, 
   3.926606000111174*^9, 3.92660605129497*^9, 3.926606104487499*^9, 
   3.92660620992651*^9, 3.926606289071829*^9, 3.926607187022833*^9, 
   3.9266072285881987`*^9, 3.926607407207305*^9, 3.931248474653319*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"87434eb5-775d-4918-a6af-ea30088ba5c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "ij"], "(", 
    SubscriptBox["r", "\[PlusMinus]"], ")"}], TraditionalForm]],
  ExpressionUUID->"4de4c006-ae21-44e2-8ce7-ab0c24e59273"],
 " from the ",
 StyleBox["penta",
  IgnoreSpellCheck->True],
 "-box"
}], "Section",
 CellChangeTimes->{{3.910066936952236*^9, 3.910066961205715*^9}, {
  3.910067018666054*^9, 3.9100670210747137`*^9}, {3.93125149597696*^9, 
  3.931251507052783*^9}},ExpressionUUID->"fdb62866-2663-4413-a569-\
e1e1a549abd6"],

Cell[TextData[{
 "Define the leading singularities for the penta-box (with arbitrary \
numerator) obtained by deleting leg ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["i", "TI"], TraditionalForm], "errors" -> {}, "input" -> "i", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a7e6351-ac3a-47ca-a938-3340ef58e6e3"],
 " from the double-pentagon."
}], "Text",
 CellChangeTimes->{{3.910067085488366*^9, 3.910067145115943*^9}, {
   3.910067255614089*^9, 3.910067263288919*^9}, 
   3.9355609298335*^9},ExpressionUUID->"6af0a121-9e5c-44e4-a1d5-42c4f38fb5a0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{"yc", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"legi_", ",", "legj_"}], "}"}], ",", 
      RowBox[{"precision_", ":", "40"}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"numer", "[", 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"legi", "<", "5"}], "&&", 
             RowBox[{"legj", ">", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", 
                 RowBox[{"legj", "-", "1"}]}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"legj", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", "<", "5"}], "&&", 
             RowBox[{"legj", "<", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", "legj"}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "legj"], "t", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", ">", "4"}], "&&", 
             RowBox[{"legj", ">", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", 
                 RowBox[{"legj", "-", "1"}]}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"legj", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], ")"}]}]], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"legi", ">", "4"}], "&&", 
             RowBox[{"legj", "<", "legi"}]}], ",", 
            FractionBox[
             RowBox[{"\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"UnitVector", "[", 
                RowBox[{"7", ",", "legj"}], "]"}], ".", 
               RowBox[{"Inverse", "[", 
                RowBox[{"numer", "[", 
                 RowBox[{"deformGhep", "[", 
                  RowBox[{"legi", ",", "legi"}], "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"del", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "2", ",", "3", ",", "4", ",", "9", ",", "#"}], 
                    "}"}], "]"}], "&"}], "/@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "8", "]"}], ",", 
                   RowBox[{"{", "legi", "}"}]}], "]"}]}], ")"}]}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "legj"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "8", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"legi", ",", "legj"}], "}"}]}], "]"}]}], 
               ")"}]}]]}], "\[IndentingNewLine]", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Residue", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"legj", "<", "5"}], "&&", 
                 RowBox[{"legi", "<", "legj"}]}], ",", 
                SuperscriptBox["t", 
                 RowBox[{"-", "1"}]], ",", "1"}], "]"}], "temp"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "#"}], "}"}]}], "]"}], ")"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"t", "/.", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "temp", "]"}], "==", "0"}], "]"}]}], 
          ")"}]}], 
        RowBox[{"\[IndentingNewLine]", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ".", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"leadingSingularityPentabox", "[", "legi", "]"}], ",", 
             "precision"}], "]"}]}]}]}]]}]}], "\[IndentingNewLine]", "]"}]}], 
   "Code"]}]], "Code",
 CellChangeTimes->{{3.9100672903846607`*^9, 3.91006737697731*^9}, {
   3.9100676860056133`*^9, 3.910067880478759*^9}, {3.9100679307571287`*^9, 
   3.910068098975307*^9}, {3.910068151652018*^9, 3.910068206583077*^9}, {
   3.9100682578308983`*^9, 3.910068370030127*^9}, {3.910068442721768*^9, 
   3.910068468136466*^9}, {3.910068499583452*^9, 3.910068521534429*^9}, {
   3.9142178684301767`*^9, 3.914217873754715*^9}, {3.9142179345846033`*^9, 
   3.9142179419273577`*^9}, {3.9142315051757*^9, 3.914231516508854*^9}, {
   3.926585728454958*^9, 3.926585738761203*^9}, {3.9265859710258217`*^9, 
   3.926585988974863*^9}, {3.926586027531426*^9, 3.92658605001958*^9}, {
   3.926586891632165*^9, 3.926586901231966*^9}, 3.926602425546027*^9, {
   3.931250195330689*^9, 3.931250215788178*^9}, {3.93125034463671*^9, 
   3.9312503448273973`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"c9bc2dde-3246-4350-ae20-7dc1760fa657"],

Cell[TextData[{
 "yc[i,j] is to evaluate the ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"-", 
     SubscriptBox["G", 
      RowBox[{
       RowBox[{"[", "8", "]"}], "\\", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}]}]]}]], TraditionalForm]],
  ExpressionUUID->"11071afe-ea87-4d4d-9e7e-44f0709fadbf"],
 "at the roots of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", 
     RowBox[{
      RowBox[{"[", "8", "]"}], "\\", 
      RowBox[{"{", "i", "}"}]}]], "(", 
    RowBox[{
     SubscriptBox["u", "3"], "->", "x"}], ")"}], TraditionalForm]],
  ExpressionUUID->"266f5f36-d610-4893-a123-ea207bb54a95"],
 " other than ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "3"], TraditionalForm]],ExpressionUUID->
  "bf12ee12-285c-437b-a2d9-d8a27c5d13f4"],
 " with the desired sign. "
}], "Text",
 CellChangeTimes->{{3.931251540360402*^9, 3.931251544813754*^9}, {
  3.9312516154532633`*^9, 3.931251616891118*^9}, {3.931251692092245*^9, 
  3.931251762257944*^9}, {3.931251813729228*^9, 
  3.931251890353075*^9}},ExpressionUUID->"a67d78b0-3a58-43f5-8bbd-\
2b3ec5d2f590"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"yc", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.926586866548112*^9, 3.926586879879875*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"d589b197-5efc-41f7-8562-10d6d592ea93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0229940357299661321412213454756177715501339052886753887017`40."}], 
   ",", "679.4635689133688449232561484615689541409354087196799481279724`39.\
502749822701254"}], "}"}]], "Output",
 CellChangeTimes->{{3.926586873298626*^9, 3.926586906253482*^9}, 
   3.931250219993594*^9, {3.931250332320655*^9, 3.9312503476343927`*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"c19ab270-5f84-4da2-8dcf-0874fe54f384"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Check", " ", 
    SubscriptBox["y", 
     RowBox[{"c", "  "}]], "by", " ", "comparing", " ", "with", " ", "the", 
    " ", "direct", " ", "computation"}], ";", " ", 
   RowBox[{
   "note", " ", "that", " ", "the", " ", "direct", " ", "computation", " ", 
    "always", " ", "gives", " ", "positive", " ", 
    RowBox[{"values", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.914232977079866*^9, 3.9142330198749027`*^9}, {
  3.9318567455395517`*^9, 3.931856764698847*^9}, {3.9355609477274*^9, 
  3.935560960521204*^9}},ExpressionUUID->"16bd5fab-bec0-4266-99f3-\
51e30632fedf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"numer", "[", 
           RowBox[{"g6", "[", 
            RowBox[{"leg", ",", "i"}], "]"}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"numer", "[", 
            RowBox[{"heptagonQ2", "[", 
             RowBox[{"leg", ",", "leg"}], "]"}], "]"}], "==", "0"}], "]"}]}], 
        ",", "40"}], "]"}], "//", "Sqrt"}], 
     RowBox[{"yc", "[", 
      RowBox[{"{", 
       RowBox[{"leg", ",", "i"}], "}"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"leg", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", 
        RowBox[{"{", "leg", "}"}]}], "]"}]}], "}"}]}], "]"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.914228846437414*^9, 3.914228868971857*^9}, {
  3.914229043250473*^9, 3.914229144036972*^9}, {3.914231536868476*^9, 
  3.914231546130772*^9}, {3.914231584996347*^9, 3.914231587812694*^9}, {
  3.931250083698907*^9, 3.931250093867436*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"d0e56d0b-c15d-4ad4-ad88-d8655918f838"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.914228643081629*^9, {3.914228682860915*^9, 3.9142287065403748`*^9}, 
   3.9142288749347467`*^9, 3.9142289111763287`*^9, {3.914228949938651*^9, 
   3.914228994437418*^9}, {3.914229036407096*^9, 3.914229063835099*^9}, {
   3.914229098511043*^9, 3.914229149139388*^9}, 3.9142315806922913`*^9, 
   3.914231622313457*^9, 3.926585158663115*^9, 3.931250125317049*^9, 
   3.931250260233573*^9, 3.93125030730024*^9, 3.931250389775054*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"544c23fd-f662-4203-98f2-dd4b07cf2514"]
}, Open  ]]
}, Open  ]]
},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bb9f6e41-e887-4ba5-a3b9-f035d160b8ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2307, 55, 218, "Input",ExpressionUUID->"8d466f8d-8d66-4afa-8593-61285dd39dd9"],
Cell[2868, 77, 21634, 625, 426, "Code",ExpressionUUID->"2333f8f1-5c8d-4d45-b039-707ff2f79d7a"],
Cell[24505, 704, 26034, 690, 702, "Code",ExpressionUUID->"3e0f75af-d826-49f7-b0da-9d231ae3dd2a"],
Cell[CellGroupData[{
Cell[50564, 1398, 740, 19, 66, "Section",ExpressionUUID->"d24ede91-68bd-4e57-91cb-72666e03663d"],
Cell[51307, 1419, 16948, 434, 464, "Code",ExpressionUUID->"45da284b-e02e-4001-9535-451941364ebf"],
Cell[68258, 1855, 621, 15, 34, "Text",ExpressionUUID->"55a85947-e04c-4596-b236-b1c40668cfe5"],
Cell[CellGroupData[{
Cell[68904, 1874, 373, 7, 42, "Input",ExpressionUUID->"27dc5f80-f827-42f5-8a91-80cba786bd6b"],
Cell[69280, 1883, 2846, 62, 175, "Output",ExpressionUUID->"03860e99-c97a-4b2d-b3eb-7107fa2c1509"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72175, 1951, 163, 3, 66, "Section",ExpressionUUID->"c59815ab-19bf-45e7-b944-f7fff02fcd12"],
Cell[72341, 1956, 13244, 336, 502, "Code",ExpressionUUID->"5e14ed25-88e1-4417-b382-727914f4d1b8"],
Cell[85588, 2294, 302, 7, 33, "Text",ExpressionUUID->"b5a454c5-72ab-4e48-858c-65194ca80579"],
Cell[CellGroupData[{
Cell[85915, 2305, 739, 19, 60, "Input",ExpressionUUID->"ec902f6f-b5f1-40bb-9738-45343f9825ee"],
Cell[86657, 2326, 446, 9, 32, "Output",ExpressionUUID->"1f44b04a-dc93-47fe-9f31-79657d0450c8"]
}, Open  ]],
Cell[87118, 2338, 543, 9, 33, "Text",ExpressionUUID->"5b443742-45a6-4ab3-bd07-eb4dbdd70c09"],
Cell[87664, 2349, 1085, 29, 67, "Code",ExpressionUUID->"8a2f366f-e9b0-42d2-956d-90d322e002d7"],
Cell[88752, 2380, 256, 7, 28, "Input",ExpressionUUID->"f7228462-5d7a-478b-821d-113002914ad3"],
Cell[CellGroupData[{
Cell[89033, 2391, 614, 15, 42, "Input",ExpressionUUID->"ea09a7aa-ce65-4242-aabe-274e9e7bc0ba"],
Cell[89650, 2408, 412, 9, 46, "Output",ExpressionUUID->"5f54d6b5-4098-4668-ba90-944b4e6b3d7f"]
}, Open  ]],
Cell[90077, 2420, 609, 16, 28, "Input",ExpressionUUID->"cd1d0565-c3a7-47d2-af50-357fe125d726"],
Cell[CellGroupData[{
Cell[90711, 2440, 523, 13, 42, "Input",ExpressionUUID->"e84e8e92-b67e-4f71-9204-3f8900af4f7a"],
Cell[91237, 2455, 527, 9, 32, "Output",ExpressionUUID->"36748d46-1f82-47a3-bcaf-f1dc885dfbf9"]
}, Open  ]],
Cell[91779, 2467, 253, 6, 28, "Input",ExpressionUUID->"6a3251e4-44da-4dab-aef9-52db2256e333"],
Cell[CellGroupData[{
Cell[92057, 2477, 355, 10, 42, "Input",ExpressionUUID->"353dd3f3-e2e7-40b6-8255-31cdc108827d"],
Cell[92415, 2489, 557, 14, 32, "Output",ExpressionUUID->"fa6a9f06-530c-4368-b6d7-3ec6abe80592"]
}, Open  ]],
Cell[92987, 2506, 498, 13, 28, "Input",ExpressionUUID->"3221e1bd-b897-4832-bc50-4a3d60f0baf6"],
Cell[CellGroupData[{
Cell[93510, 2523, 529, 14, 42, "Input",ExpressionUUID->"d427cafc-c3ba-4132-aeaf-5668e6dfab0a"],
Cell[94042, 2539, 490, 10, 32, "Output",ExpressionUUID->"77921c55-47f6-4449-be39-07da41589ea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94569, 2554, 355, 10, 42, "Input",ExpressionUUID->"dafcc4ad-c37f-4cd1-951a-37ce858d4ad7"],
Cell[94927, 2566, 535, 14, 32, "Output",ExpressionUUID->"58dd94b5-191e-44fc-9c71-fd4362b21c4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95511, 2586, 270, 4, 66, "Section",ExpressionUUID->"54c84f5d-4508-4244-85b7-5aa59fd69958"],
Cell[95784, 2592, 37508, 928, 784, "Code",ExpressionUUID->"e4e4632b-cbae-4c5e-9230-0c187bedccd4"],
Cell[133295, 3522, 1127, 20, 77, "Text",ExpressionUUID->"97719e5f-0e4e-4022-9441-a8c768158aeb"],
Cell[CellGroupData[{
Cell[134447, 3546, 2805, 79, 67, "Input",ExpressionUUID->"98e6b1f4-9025-498a-a618-55104ac05501"],
Cell[137255, 3627, 2418, 54, 77, "Output",ExpressionUUID->"0620b71d-e080-4f83-9546-655ac7a00359"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139710, 3686, 2282, 73, 67, "Input",ExpressionUUID->"5fa26b66-758f-49d2-87fa-72b7767d6d15"],
Cell[141995, 3761, 2353, 53, 77, "Output",ExpressionUUID->"ff6de6c7-6cb5-423c-8411-904c7d6677c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144397, 3820, 332, 7, 66, "Section",ExpressionUUID->"5dd788be-b242-4087-a264-35e7502e35d0"],
Cell[144732, 3829, 7346, 199, 72, "Code",ExpressionUUID->"bdeaabfe-8c26-413f-a61f-8e68c487ad92"],
Cell[152081, 4030, 260, 6, 33, "Text",ExpressionUUID->"42f1dc28-9c38-4868-8f00-b23ac20b005d"],
Cell[CellGroupData[{
Cell[152366, 4040, 589, 15, 42, "Input",ExpressionUUID->"dda5376d-fa51-4126-81fd-db4f9b4e6991"],
Cell[152958, 4057, 510, 9, 32, "Output",ExpressionUUID->"75af9326-d543-47d4-bf03-4a816acfcefd"]
}, Open  ]],
Cell[153483, 4069, 361, 7, 33, "Text",ExpressionUUID->"996bd1f2-93e3-471e-ab37-0816329f9a92"],
Cell[CellGroupData[{
Cell[153869, 4080, 2892, 78, 84, "Input",ExpressionUUID->"7f3205a0-8a3f-4944-86fe-b517b3adfad6"],
Cell[156764, 4160, 1005, 20, 32, "Output",ExpressionUUID->"e086ac1d-16fa-4bf3-96dc-ea8f57abac63"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157818, 4186, 238, 3, 66, "Section",ExpressionUUID->"0a44153b-4f18-4c46-9187-d68068099a64"],
Cell[158059, 4191, 6467, 159, 230, "Code",ExpressionUUID->"e73c9a83-c75a-4c4d-a11b-369194cd7a34"],
Cell[164529, 4352, 366, 7, 33, "Text",ExpressionUUID->"af611db4-4e30-4f91-9d85-461a7edc9aaa"],
Cell[CellGroupData[{
Cell[164920, 4363, 748, 22, 62, "Input",ExpressionUUID->"b40cde17-eea0-44b8-be63-d8ee5107e7cb"],
Cell[165671, 4387, 802, 17, 32, "Output",ExpressionUUID->"87434eb5-775d-4918-a6af-ea30088ba5c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166522, 4410, 531, 16, 67, "Section",ExpressionUUID->"fdb62866-2663-4413-a569-e1e1a549abd6"],
Cell[167056, 4428, 638, 14, 33, "Text",ExpressionUUID->"6af0a121-9e5c-44e4-a1d5-42c4f38fb5a0"],
Cell[167697, 4444, 11008, 265, 489, "Code",ExpressionUUID->"c9bc2dde-3246-4350-ae20-7dc1760fa657"],
Cell[178708, 4711, 1100, 34, 38, "Text",ExpressionUUID->"a67d78b0-3a58-43f5-8bbd-2b3ec5d2f590"],
Cell[CellGroupData[{
Cell[179833, 4749, 251, 6, 28, "Input",ExpressionUUID->"d589b197-5efc-41f7-8562-10d6d592ea93"],
Cell[180087, 4757, 468, 10, 32, "Output",ExpressionUUID->"c19ab270-5f84-4da2-8dcf-0874fe54f384"]
}, Open  ]],
Cell[180570, 4770, 632, 14, 28, "Input",ExpressionUUID->"16bd5fab-bec0-4266-99f3-51e30632fedf"],
Cell[CellGroupData[{
Cell[181227, 4788, 1290, 36, 59, "Input",ExpressionUUID->"d0e56d0b-c15d-4ad4-ad88-d8655918f838"],
Cell[182520, 4826, 6339, 222, 70, "Output",ExpressionUUID->"544c23fd-f662-4203-98f2-dd4b07cf2514"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PentaBoxReduction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59284,       1628]
NotebookOptionsPosition[     55165,       1556]
NotebookOutlinePosition[     55610,       1573]
CellTagsIndexPosition[     55567,       1570]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**"}], "**", "**"}], "*******)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "Ancillary", " ", "file", " ", "to", " ", 
    "\"\<All planar two-loop amplitudes in maximally          \>"}], "*)"}], 
  "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"supersymmetric", " ", "Yang"}], "-", 
    RowBox[{
    "Mills", " ", "theory", 
     "\"\< by Anne Spiering, Matthias Wilhelm    \>"}]}], "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"and", " ", "Chi", " ", "Zhang"}], ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2406.15549", "."}]}]}], 
   "                                        ", "*)"}], "           ", "\n", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "This", " ", "file", " ", "demonstrates", " ", "the", " ", "integral", " ",
     "reduction", " ", "for", " ", "the", " ", "pentabox", " ", "integral"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"as", " ", "shown", " ", "in", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "14", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}], "                                       ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
      ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.93125224440911*^9, 3.9312523386681633`*^9}, {
  3.931252392059111*^9, 3.931252471607628*^9}, {3.93125286156691*^9, 
  3.931252891886344*^9}, {3.931253040235735*^9, 3.9312530774935303`*^9}, {
  3.935554933074278*^9, 
  3.9355550041127224`*^9}},ExpressionUUID->"c8095af4-41b6-4931-8e05-\
ce0e7f375b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Numerical", " ", "evaluation", " ", "of", " ", "momentum", " ", 
    "twistors"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"kinematics14pt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "1", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "2", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "3", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "4", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "5", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"9", ",", "10"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "6", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"11", ",", "12"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "7", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "8", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "9", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"17", ",", "18"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"P", "[", "10", "]"}], ":>", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20"}], "}"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "n_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zs", "=", 
       RowBox[{"Nest", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "mat", "}"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hatted", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"mat", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}], 
                    ",", "1"}], "]"}], "&"}], ")"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Length", "[", "mat", "]"}]}], "]"}]}], ",", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{"PadRight", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "mat", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}]}], "]"}]}], ",", 
               RowBox[{"newRow", "=", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "10"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"newRow", " ", "hatted"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "8"}], ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", 
      RowBox[{"Zs", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Zs", "\[LeftDoubleBracket]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "Zs", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"5", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pMatrix", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Det", "[", 
            RowBox[{"Zs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "i", "]"}], "/.", "kinematics14pt"}], ",", 
               "#"}], "]"}], "]"}], "]"}], "&"}], "/@", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "[", "4", "]"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], ";"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neabp", "[", "exp_", "]"}], ":=", 
     RowBox[{"exp", "//.", "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Det", "[", 
        RowBox[{"Zs", "\[LeftDoubleBracket]", 
         RowBox[{"{", "x", "}"}], "\[RightDoubleBracket]"}], "]"}]}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "20", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"numer", "[", "exp_", "]"}], ":=", 
     RowBox[{"neabp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"exp", "/.", "gtoGram"}], "/.", "utoP"}], "/.", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"P", "[", "i", "]"}], ",", 
             RowBox[{"P", "[", "j", "]"}]}], "]"}]}]}], "//.", 
         "kinematics14pt"}], "/.", 
        RowBox[{
         RowBox[{"del", "[", "x_", "]"}], ":>", 
         RowBox[{"Det", "[", 
          RowBox[{"pMatrix", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"dot", "[", "x__", "]"}], ":>", 
        RowBox[{"ab", "@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]}]}]}], "]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.903431502149732*^9, 3.903431570102417*^9}, {
   3.9079939383579893`*^9, 3.9079939385019197`*^9}, {3.907993998589198*^9, 
   3.907993999517165*^9}, {3.907994188074849*^9, 3.907994195966362*^9}, {
   3.908014235850787*^9, 3.908014264850645*^9}, {3.9263256768625402`*^9, 
   3.926325678829432*^9}, 3.931233844118792*^9, {3.931233936729595*^9, 
   3.931233952854947*^9}, {3.931239846494931*^9, 3.9312399056642323`*^9}, {
   3.9312399702428293`*^9, 3.931239975394104*^9}, 3.931241404137063*^9, {
   3.9312434332458973`*^9, 3.9312434388878727`*^9}, 3.931243491445347*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"64a74da0-b12d-4691-b337-891818fee792"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Some", " ", "basic", " ", "definitions", " ", "and", " ", "functions"}], 
   "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"utoP", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "7"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "3", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"5", ",", "7"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "5", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "6", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "7", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "6"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "8", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "6"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "9", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "10", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "6"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "11", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "6"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "12", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "6"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "13", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "14", "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"P", "[", 
            RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"expandlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"log", "[", 
         RowBox[{"x_", " ", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "+", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         RowBox[{"x_", "/", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"log", "[", "x", "]"}], "-", 
         RowBox[{"log", "[", "y", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"log", "[", 
         FractionBox["1", "x_"], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"log", "[", "x", "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"collectlog", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "+", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         RowBox[{"x", " ", "y"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "x_", "]"}], "-", 
         RowBox[{"log", "[", "y_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         FractionBox["x", "y"], "]"}]}], ",", 
       RowBox[{
        RowBox[{"a_", " ", 
         RowBox[{"log", "[", "x_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"log", "[", 
         SuperscriptBox["x", "a"], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gtoGram", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "B"}], "}"}]}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"g", "[", "A_", "]"}], ":>", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"x", ",", "y"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "A"}], "}"}]}], "]"}], "]"}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"i_", ",", "i_"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"j", ",", "i"}], "]"}], "/;", 
      RowBox[{"j", "<", "i"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tobasisrule", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"exp", "/.", 
         RowBox[{"_P", "\[Rule]", "1"}]}], ")"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{
           RowBox[{"u", "[", "i", "]"}], ",", 
           RowBox[{"a", "[", "i", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"(", 
       RowBox[{"First", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", "exp", "]"}], "-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", "i", "]"}], 
                   RowBox[{"Log", "[", 
                    RowBox[{"u", "[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "14"}], "}"}]}], "]"}]}], "/.", "utoP"}],
               "//", "PowerExpand"}], ",", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"P", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"i", "+", "1"}], ",", "7"}], "}"}]}], "]"}], 
              "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Array", "[", 
           RowBox[{"a", ",", "14"}], "]"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ddP", "[", 
      RowBox[{"exp_", ",", "Pij_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"log", "[", 
             RowBox[{"u", "[", "a", "]"}], "]"}], "/.", "utoP"}], "//.", 
           "expandlog"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "14"}], "}"}]}], "]"}], ",", 
        RowBox[{"log", "[", "Pij", "]"}]}], "]"}], ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", "a", "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"u", "[", "a", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "14"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"convertTou", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tobasisrule", "/@", 
        RowBox[{"Expand", "[", 
         RowBox[{"exp", "+", "54100"}], "]"}]}], ")"}], "-", "54100"}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.9034316189896173`*^9, 3.903431690345401*^9}, 
   3.907994025593794*^9, {3.907994176185577*^9, 3.9079941830738783`*^9}, {
   3.9312399156582127`*^9, 3.931239939542194*^9}, {3.93125310663803*^9, 
   3.931253129680161*^9}, {3.931255126468842*^9, 
   3.931255128729022*^9}},ExpressionUUID->"04523c33-c3de-4f1d-960f-\
b875c1ab2dcb"],

Cell["\<\
randomPositivizeZs[20] will generate a new data point for external momenta in \
the positive region. This is from Jacob Bourjaily\[CloseCurlyQuote]s \
Mathematica package \[OpenCurlyDoubleQuote]positroids\[CloseCurlyDoubleQuote] \
(arXiv:1212.6974).\
\>", "Text",
 CellChangeTimes->{{3.931252509504068*^9, 3.931252585051961*^9}, {
   3.931252718653914*^9, 3.931252781225277*^9}, {3.935555035896595*^9, 
   3.935555045237541*^9}, 
   3.935555380962509*^9},ExpressionUUID->"bf790481-f7bf-4d2d-a7d8-\
5184ce1817bd"],

Cell[BoxData[
 RowBox[{"randomPositiveZs", "[", "20", "]"}]], "Input",
 CellChangeTimes->{{3.908001673219323*^9, 3.908001675614642*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7cda7988-d86f-4d7c-ab24-9c5b978b56c9"],

Cell[TextData[{
 "del[{i,j,k,l,m,n}] gives \[LeftAngleBracket]ijklmn\[RightAngleBracket] in \
eq.(A13), P[i,j] represents ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["X", "i"], ",", 
     SubscriptBox["X", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "cc34dfd1-10f3-414f-8d25-6de67d0a7d42"],
 ") in the paper."
}], "Text",
 CellChangeTimes->{{3.931253248008605*^9, 3.93125333382408*^9}, 
   3.9355550582466373`*^9},ExpressionUUID->"1e0b25dc-6a34-46e7-bacf-\
8620927f6d9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"del", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     "]"}], "2"], 
   RowBox[{"-", 
    RowBox[{"g", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     "]"}]}]], "//", "numer"}]], "Input",
 CellChangeTimes->{{3.93125315066772*^9, 3.9312531674502363`*^9}, {
  3.931253219127103*^9, 3.9312532411446733`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"c4bca2ed-82a2-40b4-9842-e0f889085db2"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.931253179380657*^9, 3.931253244552705*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"13c608c5-d4e3-48a9-a9e9-36cc6fee5290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The integration kernel from the direct computation (with numerator ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "841757ac-8bd9-4e9e-9d65-22ad0f4f1c21"],
 "=\[LeftAngleBracket]\[CenterDot]45678\[RightAngleBracket]), where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "8"], TraditionalForm]],ExpressionUUID->
  "1208ae6f-5364-4e3c-854c-4eb5e1f9f58d"],
 " is an arbitrary vector."
}], "Subsection",
 CellChangeTimes->{{3.907994373373083*^9, 3.907994396650663*^9}, {
  3.907994505405467*^9, 3.9079945265816917`*^9}, {3.9079945917306433`*^9, 
  3.90799459614828*^9}, {3.907994672398005*^9, 3.9079946824519453`*^9}, {
  3.907995332114511*^9, 3.907995356434579*^9}, {3.9312338774281073`*^9, 
  3.9312339106191053`*^9}, {3.931243551689546*^9, 3.931243551975314*^9}, {
  3.935555085928583*^9, 
  3.935555086687893*^9}},ExpressionUUID->"2f2bcd9e-b778-45c8-a4ca-\
7bcdd42e95a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"normalizedGram7", " ", "gives", " ", 
     SubscriptBox[
      OverscriptBox["G", "^"], 
      RowBox[{"[", "7", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["u", "2"], "->", "x"}], ")"}]}], ",", " ", 
    RowBox[{"normalizedGram6", " ", "gives", " ", 
     SubsuperscriptBox[
      OverscriptBox["G", "^"], 
      RowBox[{
       RowBox[{"[", "7", "]"}], "/", 
       RowBox[{"{", "j", "}"}]}], 
      RowBox[{
       RowBox[{"[", "7", "]"}], "/", 
       RowBox[{"{", "i", "}"}]}]], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["u", "2"], "->", "x"}], ")"}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"normalizedGram7", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"g", "[", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
           "}"}], "]"}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "4"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "6"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"4", ",", "7"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "5"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "6"}], "]"}], 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}]], "/.", "gtoGram"}], "//", 
       "convertTou"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"normalizedGram6", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"normalizedGram6", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"list1", "=", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "7", "]"}], ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}], ",", 
          RowBox[{"list2", "=", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "7", "]"}], ",", 
             RowBox[{"{", "j", "}"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"convertTou", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"list1", ",", "list2"}], "]"}], "/.", "gtoGram"}], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"list1", "[", 
                RowBox[{"[", "a", "]"}], "]"}], ",", 
               RowBox[{"list1", "[", 
                RowBox[{"[", 
                 RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"list2", "[", 
                RowBox[{"[", "a", "]"}], "]"}], ",", 
               RowBox[{"list2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", "+", "3"}], "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "3"}], "}"}]}], "]"}]], "]"}]}], "]"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"intKernelHep", "[", "i_Integer", "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "i"], 
      RowBox[{"numer", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"del", "[", 
               RowBox[{"{", 
                RowBox[{
                "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "1"}], 
                "}"}], "]"}], 
              RowBox[{"P", "[", 
               RowBox[{"2", ",", "5"}], "]"}]}], 
             RowBox[{
              RowBox[{"del", "[", 
               RowBox[{"{", 
                RowBox[{
                "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
                "}"}], "]"}], 
              RowBox[{"P", "[", 
               RowBox[{"1", ",", "5"}], "]"}]}]]}], " ", 
           FractionBox[
            RowBox[{"normalizedGram6", "[", 
             RowBox[{"1", ",", "i"}], "]"}], "normalizedGram7"]}], "+", 
          FractionBox[
           RowBox[{"normalizedGram6", "[", 
            RowBox[{"2", ",", "i"}], "]"}], "normalizedGram7"], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "3"}], "}"}],
               "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"2", ",", "6"}], "]"}]}], 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}],
               "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"3", ",", "6"}], "]"}]}]], " ", 
           FractionBox[
            RowBox[{"normalizedGram6", "[", 
             RowBox[{"3", ",", "i"}], "]"}], "normalizedGram7"]}]}], ")"}], "/.", 
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], ":>", "x"}]}], "]"}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.9079947477807007`*^9, 3.907994844050802*^9}, {
   3.9079949876817513`*^9, 3.907994992165637*^9}, {3.907995272554027*^9, 
   3.907995272957446*^9}, 3.907995424958798*^9, {3.914344206989573*^9, 
   3.914344215727756*^9}, {3.9265880497649603`*^9, 3.926588056384013*^9}, 
   3.9312399867994328`*^9, {3.931252900064015*^9, 3.931253007852415*^9}, {
   3.935555109145527*^9, 
   3.935555109655163*^9}},ExpressionUUID->"0f3ac301-284b-4b4f-9e87-\
e5746b762902"],

Cell[TextData[{
 "intKernelHep[i] gives the integration kernel associated with the hexagon \
[7]\\{i}; note that here we omit the square root factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    RowBox[{
     SubscriptBox["y", "i"], "(", "x", ")"}]}], TraditionalForm]],
  ExpressionUUID->"88286f65-2662-44c9-872d-adf3d99abc1b"],
 " in the integration kernel."
}], "Text",
 CellChangeTimes->{{3.9265880903820047`*^9, 3.9265880916127*^9}, 
   3.931234045475182*^9, {3.9312341395372887`*^9, 3.931234187013414*^9}, {
   3.9312342573384037`*^9, 3.9312342717258263`*^9}, {3.9312343144578953`*^9, 
   3.9312343408797398`*^9}, {3.931243468685946*^9, 3.931243473459405*^9}, {
   3.931243526229444*^9, 3.931243530794853*^9}, {3.93555514332123*^9, 
   3.935555148328985*^9}},ExpressionUUID->"fbd08ef8-9d8c-47d5-8a2f-\
f314766e558a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"intKernelHep", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9312415913100157`*^9, 3.931241615619793*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7b5a7378-078f-4496-94af-8d03af8f8d3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"190638074959460", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "485115601241579136482544301019729871793"}], "+", 
      RowBox[{"1331539242936011625804242477479194120", " ", "x"}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2389231386263839", " ", 
    RowBox[{"(", 
     RowBox[{"10512204960054694546201061310599132817", "-", 
      RowBox[{"255817285814246306727099569352430992308", " ", "x"}], "+", 
      RowBox[{"3796910707759549413861078826884000", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.93124160534599*^9, 3.931241617669827*^9}, 
   3.931243510442061*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"835af744-66ce-4f7d-842d-6e67215a921b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leadingSingularity", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"numer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"4", ",", "7"}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"2", ",", "5"}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"2", ",", "6"}], "]"}]}], 
            RowBox[{"del", "[", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}],
               "}"}], "]"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "1"}], 
                "}"}]}], "]"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"g", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "2"}], 
                 "}"}]}], "]"}]}]}], 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], "]"}], 
               FractionBox[
                RowBox[{"g", "[", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "Nl"}], "}"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"P", "[", 
                  RowBox[{"2", ",", "Nl"}], "]"}], "2"]]}]], 
             RowBox[{"P", "[", 
              RowBox[{"2", ",", "Nl"}], "]"}]}]]}], "/.", "gtoGram"}], "/.", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"Nl", ",", "x_"}], "]"}], ":>", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "Nl"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"x_", ",", "Nl"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"del", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", "4", ",", "5", ",", "6", ",", "7", ",", "1"}], 
            "}"}], "]"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"del", "[", 
            RowBox[{"{", 
             RowBox[{"x", ",", "4", ",", "5", ",", "6", ",", "7", ",", "2"}], 
             "}"}], "]"}]}]}]}]}], "/.", 
       RowBox[{"\[Alpha]", ":>", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "1"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "2"}], 
                "}"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "1", ",", "2"}], "}"}],
               "]"}], 
             SqrtBox[
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], 
               "]"}]]}]}], 
           RowBox[{"g", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "2"}], "}"}], 
            "]"}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"g", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "1"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "2"}], 
                "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "1", ",", "2"}], "}"}],
               "]"}], 
             SqrtBox[
              RowBox[{"g", "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], 
               "]"}]]}]}], 
           RowBox[{"g", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "2"}], "}"}], 
            "]"}]]}], "}"}]}]}], "/.", "gtoGram"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{
  3.927467487108634*^9, {3.927467650851946*^9, 3.927467695044492*^9}, {
   3.9274678460696373`*^9, 3.927467847226906*^9}, {3.9274692604638777`*^9, 
   3.927469261736841*^9}, {3.927470035901169*^9, 3.927470037935684*^9}, {
   3.931234088653289*^9, 3.931234098220909*^9}, 3.931236288002152*^9, 
   3.931243388166992*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"180d4e6d-fd42-449f-ad62-7a56eef5fac2"],

Cell["All intKernelHep[i] share the same loci of poles.", "Text",
 CellChangeTimes->{{3.92746754514473*^9, 3.927467545148168*^9}, {
  3.931234353710546*^9, 
  3.9312343865294533`*^9}},ExpressionUUID->"2368e298-0fc2-4b8e-9bfe-\
be16b477d6d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", 
        RowBox[{
         RowBox[{"intKernelHep", "[", "1", "]"}], "//", "Simplify"}], "]"}], "==",
        "0"}], ",", "x"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9312343888284283`*^9, 3.931234453719301*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1c90d55a-e9a0-4f3d-9938-f5f618297d1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.004543425013472432`"}], ",", "22560.3440147823`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.931234417717482*^9, 3.931234464775592*^9}, 
   3.931241641521256*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"00022573-c457-40c7-9d5a-c7ea578bdea3"]
}, Open  ]],

Cell[TextData[{
 "They are two roots of the heptagon Gram determinant; note that the other \
root of this Gram determinant is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "2"], "."}], TraditionalForm]],ExpressionUUID->
  "6129cd8a-f1b8-4416-b815-c1d1622b5df7"]
}], "Text",
 CellChangeTimes->{{3.9312344908945293`*^9, 3.931234533123777*^9}, {
   3.931234568919558*^9, 3.931234572104224*^9}, {3.931243300682826*^9, 
   3.931243329207876*^9}, {3.931859023092099*^9, 3.9318590256460953`*^9}, 
   3.9355551890146484`*^9},ExpressionUUID->"58211b62-625e-4bd3-8e1f-\
c46c257d5bcd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"normalizedGram7", "/.", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], ":>", "x"}]}], "]"}], "==", "0"}], 
       ",", "x"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.931234551297496*^9, 3.931234584997079*^9}, {
  3.9312405215707684`*^9, 3.9312405219222937`*^9}, {3.931243332364215*^9, 
  3.931243333972282*^9}},ExpressionUUID->"40534ba3-e517-4daf-8f19-\
002dd1c6a2cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.004543425013472431`"}], ",", "22560.344014782302`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9312345485328407`*^9, 3.9312345857649117`*^9}, 
   3.931240626547266*^9, 3.931241642059642*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6889ad2d-95a3-40ba-8dc8-6703f91f616f"]
}, Open  ]],

Cell[TextData[{
 "The residues are the linear combinations of the leading singularities of \
the pentabox. There is a sign ambiguity when computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["y", "i"], "(", 
     SubscriptBox["r", "\[PlusMinus]"], ")"}], " ", 
    RowBox[{"directly", "."}]}], TraditionalForm]],ExpressionUUID->
  "44483740-70db-4929-9234-128a87fd3591"],
 " We fix this ambiguity by requiring ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "i"], "(", 
    SubscriptBox["r", "\[PlusMinus]"], ")"}], TraditionalForm]],
  ExpressionUUID->"4b0197d3-b473-4340-9244-7781cd837e7c"],
 " to equal the residue of intKernelHep[i] at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    SubscriptBox["r", 
     RowBox[{"\[ImplicitPlus]", "\[PlusMinus]"}]]}], TraditionalForm]],
  ExpressionUUID->"da100ce4-7884-4187-b950-44643c076df0"],
 " divided by these combinations of leading singularities."
}], "Text",
 CellChangeTimes->{{3.931234642045641*^9, 3.931234678801921*^9}, {
   3.931241681321463*^9, 3.931241690321607*^9}, {3.931241886376268*^9, 
   3.931241971755693*^9}, {3.93124204297726*^9, 3.931242205518485*^9}, {
   3.9312424272738113`*^9, 3.931242427629122*^9}, {3.93124250906024*^9, 
   3.931242531387348*^9}, 
   3.935555457019436*^9},ExpressionUUID->"b2995a8f-ea13-4833-8bba-\
f071f88560d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"intKernelHep", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "#"}], "}"}]}], "]"}], ",", "30"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"normalizedGram6", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], ":>", "#"}]}]], ")"}], "//", 
     "numer"}]], "&"}], "/@", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"normalizedGram7", "/.", 
          RowBox[{
           RowBox[{"u", "[", "2", "]"}], ":>", "x"}]}], "]"}], "==", "0"}], 
       ",", "x"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931234683917718*^9, 3.9312347410797377`*^9}, {
  3.931235593238434*^9, 3.931235701395217*^9}, {3.931235734252448*^9, 
  3.931235762700492*^9}, {3.931235812771159*^9, 3.931235813432096*^9}, {
  3.931235880132914*^9, 3.931235881433838*^9}, {3.931240505135337*^9, 
  3.9312405115495043`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"06a8a77e-6e91-41b8-84e1-51f621f62e5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4981090880823443432934945286159254285134538214965344401739`30.", ",", 
   "1.7634002079664393757611497714252751657047978717466637741532`30."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.931234697652618*^9, {3.931234734172728*^9, 3.931234745118862*^9}, {
   3.931235664081792*^9, 3.931235705233491*^9}, {3.931235739678585*^9, 
   3.931235766943508*^9}, 3.931235817401083*^9, 3.931235885613884*^9, 
   3.931235937294538*^9, 3.931240498391388*^9, 3.93124062177109*^9, 
   3.9312412822859507`*^9, 3.931241646603676*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"e08fe1c5-cc39-43f6-a133-c11a8b0d064a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"leadingSingularity", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"leadingSingularity", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"leadingSingularity", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"leadingSingularity", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", "30"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.931234748511635*^9, 3.93123476175776*^9}, {
  3.9312358769627*^9, 3.931235877181691*^9}, {3.931235964948963*^9, 
  3.931235969972095*^9}, {3.9312361872765827`*^9, 3.931236205641508*^9}, {
  3.931240425233903*^9, 3.931240427497196*^9}, {3.931240463086727*^9, 
  3.931240463805849*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"94c660a4-d29a-47f1-b849-1a86708d5b7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "2.4981090880823443432934945286159254285134526413362711495139`30."}], 
   ",", "1.763400207966439375761149771425275165704797889628529324638`30."}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.931234750312847*^9, 3.931234762388482*^9}, 
   3.931235771627821*^9, 3.931235823655319*^9, 3.93123587768614*^9, {
   3.93123593914495*^9, 3.9312359655264482`*^9}, {3.931236196600914*^9, 
   3.931236206189149*^9}, {3.931240421012929*^9, 3.9312404279765453`*^9}, 
   3.9312404641153097`*^9, 3.931241646778061*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"6a9f820f-e73e-4c2e-a837-11d3f549b906"]
}, Open  ]],

Cell["", "Text",ExpressionUUID->"cfb859a6-2025-420c-9933-4c80f9f2d6b6"],

Cell[CellGroupData[{

Cell["\<\
Alternative way of computing the integration kernel by using the t-deformed \
representation (See appendix A.).\
\>", "Subsubsection",
 CellChangeTimes->{{3.908293104320798*^9, 3.908293119758938*^9}, {
  3.931242867531204*^9, 3.931242891173615*^9}, {3.935555529795559*^9, 
  3.9355555302056713`*^9}},ExpressionUUID->"fe14792b-88b3-4642-a856-\
861ee66241c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "t"}], "-", 
    RowBox[{"deformed", " ", "Gram", " ", 
     RowBox[{"matrix", ":"}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"defromGhep", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", ">", "3"}], "&&", 
          RowBox[{"j", ">", "3"}]}], ",", "t", ",", "1"}], "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "7"}], "}"}]}], "]"}]}], ";", "\n", 
   RowBox[{"(*", 
    RowBox[{"t", "-", 
     RowBox[{"deformed", " ", "integration", " ", "kernel"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tintKernelHep", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "<", "4"}], ",", 
         SuperscriptBox["t", 
          RowBox[{"-", "1"}]], ",", "1"}], "]"}], 
       RowBox[{"numer", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"u", "[", "2", "]"}]], 
         FractionBox[
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "3"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"4", ",", "7"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "5"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "6"}], "]"}]}], 
          RowBox[{"del", "[", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], 
            "}"}], "]"}]]}], "]"}], 
       RowBox[{"numer", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"UnitVector", "[", 
            RowBox[{"7", ",", "i"}], "]"}], ".", 
           RowBox[{"Inverse", "[", 
            RowBox[{"numer", "[", "defromGhep", "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "1"}], "}"}],
               "]"}], ",", 
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "2"}], "}"}],
               "]"}], ",", 
             RowBox[{"del", "[", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "3"}], "}"}],
               "]"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], ",", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "+", "3"}], "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "&"}], "@", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "7", "]"}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], ")"}]}], ")"}], "]"}]}], "/.", 
      RowBox[{"t", ":>", 
       RowBox[{"x", "/", 
        RowBox[{"u", "[", "2", "]"}]}]}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.9265650113395777`*^9, 3.926565057820092*^9}, {
  3.926828155874815*^9, 3.9268281585842743`*^9}, {3.931242556500904*^9, 
  3.9312425925503693`*^9}, {3.931242748826919*^9, 3.931242811484755*^9}, {
  3.931243134113696*^9, 3.9312431490546417`*^9}, {3.935555560097351*^9, 
  3.935555563620802*^9}},ExpressionUUID->"98f1e65c-b18c-4876-8340-\
0ca6c525b0bd"],

Cell["\<\
tintKernalHep[i] will give the same results as intKernalHep[i], but much \
faster.\
\>", "Text",
 CellChangeTimes->{{3.931242897095704*^9, 3.93124294126761*^9}, 
   3.931243241959373*^9},ExpressionUUID->"457511ac-611e-4b9a-9540-\
6d38f26d0045"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"tintKernelHep", "[", "i", "]"}], 
      RowBox[{"intKernelHep", "[", "i", "]"}]], "//", "numer"}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92682814441742*^9, 3.926828146350865*^9}, {
  3.93124259817416*^9, 3.9312426003538847`*^9}, {3.931242662150381*^9, 
  3.931242723825498*^9}, {3.9312427949366283`*^9, 3.931242797984153*^9}, {
  3.9312429470533752`*^9, 3.931242973167967*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"bf841d84-7f69-460c-b142-bbdc28080e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9268281469583*^9, {3.931242563127761*^9, 3.931242600961615*^9}, {
   3.9312426638299713`*^9, 3.931242724213285*^9}, {3.9312427985446*^9, 
   3.931242814684973*^9}, 3.931242954279862*^9, 3.931243031051159*^9, 
   3.931243163179266*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"d215be63-5d3f-4025-b149-922aa1d0361e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"intKernelHep", "[", "1", "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9312426675636168`*^9, 3.9312426766066637`*^9}, {
  3.931243168162868*^9, 3.931243203987659*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"2fa43c64-3890-445b-ba2b-c1deef25d9f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.645301`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.931242678525606*^9, {3.931243191897863*^9, 3.931243206418722*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"cdafe78a-a217-45a2-b175-e635013f825d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tintKernelHep", "[", "1", "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.931243207021639*^9, 3.9312432122844152`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2312d9c7-55b7-423b-b19e-a30add80f98b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.02194`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.931243213050329*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"13616caf-0c00-447c-8d0a-a1ea91c83228"]
}, Open  ]],

Cell["\<\
tintKernelHep[i] will be used in the computation of the double-pentagon.\
\>", "Text",
 CellChangeTimes->{{3.931243252429356*^9, 
  3.931243278021665*^9}},ExpressionUUID->"626dbe4b-db82-421a-ae91-\
bc4f0950e6db"]
}, Open  ]]
}, Open  ]]
},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5075015b-5a74-4ac4-939d-d62f6ebb2bfb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2338, 55, 534, "Input",ExpressionUUID->"c8095af4-41b6-4931-8e05-ce0e7f375b72"],
Cell[2899, 77, 7115, 190, 194, "Code",ExpressionUUID->"64a74da0-b12d-4691-b337-891818fee792"],
Cell[10017, 269, 13513, 400, 353, "Code",ExpressionUUID->"04523c33-c3de-4f1d-960f-b875c1ab2dcb"],
Cell[23533, 671, 522, 10, 124, "Text",ExpressionUUID->"bf790481-f7bf-4d2d-a7d8-5184ce1817bd"],
Cell[24058, 683, 215, 3, 35, "Input",ExpressionUUID->"7cda7988-d86f-4d7c-ab24-9c5b978b56c9"],
Cell[24276, 688, 507, 14, 43, "Text",ExpressionUUID->"1e0b25dc-6a34-46e7-bacf-8620927f6d9a"],
Cell[CellGroupData[{
Cell[24808, 706, 580, 16, 60, "Input",ExpressionUUID->"c4bca2ed-82a2-40b4-9842-e0f889085db2"],
Cell[25391, 724, 175, 3, 40, "Output",ExpressionUUID->"13c608c5-d4e3-48a9-a9e9-36cc6fee5290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25603, 732, 915, 19, 66, "Subsection",ExpressionUUID->"2f2bcd9e-b778-45c8-a4ca-7bcdd42e95a1"],
Cell[26521, 753, 5836, 164, 209, "Code",ExpressionUUID->"0f3ac301-284b-4b4f-9e87-e5746b762902"],
Cell[32360, 919, 831, 17, 42, "Text",ExpressionUUID->"fbd08ef8-9d8c-47d5-8a2f-f314766e558a"],
Cell[CellGroupData[{
Cell[33216, 940, 247, 4, 53, "Input",ExpressionUUID->"7b5a7378-078f-4496-94af-8d03af8f8d3d"],
Cell[33466, 946, 773, 18, 69, "Output",ExpressionUUID->"835af744-66ce-4f7d-842d-6e67215a921b"]
}, Open  ]],
Cell[34254, 967, 5225, 140, 110, "Code",ExpressionUUID->"180d4e6d-fd42-449f-ad62-7a56eef5fac2"],
Cell[39482, 1109, 241, 4, 42, "Text",ExpressionUUID->"2368e298-0fc2-4b8e-9bfe-be16b477d6d7"],
Cell[CellGroupData[{
Cell[39748, 1117, 525, 14, 53, "Input",ExpressionUUID->"1c90d55a-e9a0-4f3d-9938-f5f618297d1f"],
Cell[40276, 1133, 1071, 33, 40, "Output",ExpressionUUID->"00022573-c457-40c7-9d5a-c7ea578bdea3"]
}, Open  ]],
Cell[41362, 1169, 591, 13, 42, "Text",ExpressionUUID->"58211b62-625e-4bd3-8e1f-c46c257d5bcd"],
Cell[CellGroupData[{
Cell[41978, 1186, 653, 18, 53, "Input",ExpressionUUID->"40534ba3-e517-4daf-8f19-002dd1c6a2cd"],
Cell[42634, 1206, 330, 7, 40, "Output",ExpressionUUID->"6889ad2d-95a3-40ba-8dc8-6703f91f616f"]
}, Open  ]],
Cell[42979, 1216, 1355, 33, 69, "Text",ExpressionUUID->"b2995a8f-ea13-4833-8bba-f071f88560d6"],
Cell[CellGroupData[{
Cell[44359, 1253, 1400, 40, 83, "Input",ExpressionUUID->"06a8a77e-6e91-41b8-84e1-51f621f62e5a"],
Cell[45762, 1295, 642, 12, 40, "Output",ExpressionUUID->"e08fe1c5-cc39-43f6-a133-c11a8b0d064a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46441, 1312, 929, 23, 71, "Input",ExpressionUUID->"94c660a4-d29a-47f1-b849-1a86708d5b7a"],
Cell[47373, 1337, 641, 12, 40, "Output",ExpressionUUID->"6a9f820f-e73e-4c2e-a837-11d3f549b906"]
}, Open  ]],
Cell[48029, 1352, 71, 0, 42, "Text",ExpressionUUID->"cfb859a6-2025-420c-9933-4c80f9f2d6b6"],
Cell[CellGroupData[{
Cell[48125, 1356, 367, 7, 54, "Subsubsection",ExpressionUUID->"fe14792b-88b3-4642-a856-861ee66241c0"],
Cell[48495, 1365, 3874, 105, 151, "Code",ExpressionUUID->"98f1e65c-b18c-4876-8340-0ca6c525b0bd"],
Cell[52372, 1472, 254, 6, 42, "Text",ExpressionUUID->"457511ac-611e-4b9a-9540-6d38f26d0045"],
Cell[CellGroupData[{
Cell[52651, 1482, 650, 15, 75, "Input",ExpressionUUID->"bf841d84-7f69-460c-b142-bbdc28080e54"],
Cell[53304, 1499, 464, 9, 40, "Output",ExpressionUUID->"d215be63-5d3f-4025-b149-922aa1d0361e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53805, 1513, 322, 7, 53, "Input",ExpressionUUID->"2fa43c64-3890-445b-ba2b-c1deef25d9f2"],
Cell[54130, 1522, 254, 5, 40, "Output",ExpressionUUID->"cdafe78a-a217-45a2-b175-e635013f825d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54421, 1532, 272, 6, 53, "Input",ExpressionUUID->"2312d9c7-55b7-423b-b19e-a30add80f98b"],
Cell[54696, 1540, 204, 4, 40, "Output",ExpressionUUID->"13616caf-0c00-447c-8d0a-a1ea91c83228"]
}, Open  ]],
Cell[54915, 1547, 222, 5, 42, "Text",ExpressionUUID->"626dbe4b-db82-421a-ae91-bc4f0950e6db"]
}, Open  ]]
}, Open  ]]
}
]
*)


